Rendering Separoid Information: Rate-Distortion Reconstruction of Convex Apartness Scenes

A convex scene communicates more than shape: the pattern of which groups of objects are mutually apart and which cross is a discrete relational payload. We treat the apartness table of a finite family of convex bodies, a separoid, as a source signal; a renderable convex scene as its encoder; and the rendered image as a noisy visual channel from which the apartness structure is decoded. For disjoint index sets $A,B$, the source bit records whether $\operatorname{conv}(\bigcup_{a\in A} C_a)$ and $\operatorname{conv}(\bigcup_{b\in B} C_b)$ are disjoint. Within this view, apartness-preserving rendering becomes a rate--distortion problem: the rate is a differentiable geometric code length for the carrier scene, while the distortion is closure-aware and weights maximal separations and minimal Radon partitions by the number of consequences they control. A differentiable support-function realization turns separability into a soft directional margin and represents each separation by a distribution over witnessing directions, yielding a variational lower bound on apartness mutual information $I(\Sigma;Y)$ and an information-theoretic account of view selection. Experiments on planar convex scenes show that scenes are recovered from the apartness table alone at 99.9% bit accuracy, with the certificate skeleton already determining the full table; coordinate quantization gives a clean operational rate--distortion frontier where certificate distortion is more stringent than Hamming error; and rendered $48\times48$ images transmit about 0.72 of the apartness-graph entropy under mild noise. Increasing the viewpoint-robustness term widens separating cones with only a modest geometry-rate surcharge. The result is a certificate-aware rendering objective for scenes whose purpose is to make relational convex structure recoverable rather than merely pixel-faithful.

==> anc/experiments/common.py <==
"""Shared experiment utilities: paths, plotting style, IO."""

from __future__ import annotations

import json
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
REPO = os.path.dirname(os.path.dirname(HERE))
FIGDIR = os.path.join(REPO, "paper", "figures")
RESDIR = os.path.join(HERE, "..", "results")
os.makedirs(FIGDIR, exist_ok=True)
os.makedirs(RESDIR, exist_ok=True)

# Palette (colour-blind friendly).
C = {
    "blue": "#3a6ea5",
    "red": "#c0392b",
    "green": "#2e8b57",
    "orange": "#e08e0b",
    "purple": "#7d5ba6",
    "gray": "#555555",
}

plt.rcParams.update(
    {
        "figure.dpi": 130,
        "savefig.dpi": 200,
        "font.size": 9,
        "font.family": "serif",
        "mathtext.fontset": "cm",
        "axes.titlesize": 9,
        "axes.labelsize": 9,
        "legend.fontsize": 8,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.grid": True,
        "grid.alpha": 0.25,
        "grid.linewidth": 0.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "lines.linewidth": 1.6,
    }
)


def save_fig(fig, name):
    path = os.path.join(FIGDIR, name)
    fig.savefig(path, bbox_inches="tight")
    print("  wrote", os.path.relpath(path, REPO))
    plt.close(fig)
    return path


def save_json(obj, name):
    path = os.path.join(RESDIR, name)
    with open(path, "w") as f:
        json.dump(obj, f, indent=2)
    print("  wrote", os.path.relpath(path, REPO))
    return path


def load_json(name):
    with open(os.path.join(RESDIR, name)) as f:
        return json.load(f)


# Site colours matching the renderer palette.
SITE_COLORS = [
    "#e54d3d", "#3a8cd9", "#4db359", "#f2bf33",
    "#8c5abf", "#d973b3", "#66bfbf", "#99804d",
    "#595959", "#cc8c66",
]


def draw_scene(ax, scene, labels=None, alpha=0.55, lw=1.2, fontsize=8):
    """Draw a convex scene (n, m, 2) as filled convex hulls with labels."""
    import numpy as np
    from scipy.spatial import ConvexHull

    scene = np.asarray(scene)
    for e, pts in enumerate(scene):
        col = SITE_COLORS[e % len(SITE_COLORS)]
        try:
            hull = ConvexHull(pts)
            poly = pts[hull.vertices]
        except Exception:
            poly = pts
        ax.fill(poly[:, 0], poly[:, 1], color=col, alpha=alpha, lw=0)
        ax.plot(
            list(poly[:, 0]) + [poly[0, 0]],
            list(poly[:, 1]) + [poly[0, 1]],
            color=col, lw=lw,
        )
        c = pts.mean(0)
        lab = str(e) if labels is None else str(labels[e])
        ax.text(c[0], c[1], lab, ha="center", va="center",
                fontsize=fontsize, fontweight="bold", color="white",
                bbox=dict(boxstyle="circle,pad=0.18", fc=col, ec="white", lw=0.6))
    ax.set_aspect("equal")
    ax.set_xticks([]); ax.set_yticks([])
    ax.grid(False)


==> anc/experiments/exp_channel.py <==
"""Experiment C: the rendered visual channel and its information score.

A dataset of random convex scenes (fixed site count n) is rendered to RGB
images.  A small CNN decoder is trained to read the fixed-order apartness
vector from the image.  We report:
  * per-bit decoding accuracy,
  * the normalised information score IS = Ihat(Sigma; Y) / H(Sigma) in [0,1],
as a function of the channel's visual budget (image resolution and sensor
noise).  This quantifies how many bits of separation information a rendered
convex scene actually delivers.

Outputs: results/channel.json, figures/fig_channel.pdf, figures/fig_render_samples.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np
import torch

import common as cm
from sir.separoid import random_scene, hulls_intersect
from sir.render import render, render_many, PALETTE
from sir.decoder import ApartnessDecoder, variational_info_bits, bernoulli_entropy_bits


def pairwise_apartness(scene):
    """Singleton--singleton apartness bits sigma_{{i},{j}} for i<j."""
    n = scene.shape[0]
    bits = []
    for i in range(n):
        for j in range(i + 1, n):
            bits.append(0 if hulls_intersect(scene[i], scene[j]) else 1)
    return bits


def balanced_scene(n, m, rng, lo=0.40, hi=0.70, radius=1.0, spread=2.1, tries=400):
    """Sample a denser scene whose pairwise apartness graph is balanced.

    Larger, closer bodies overlap roughly half the time, so the decoding
    target (which pairs are apart vs. crossing) is informative and the rendered
    channel is genuinely lossy (heavy occlusion).
    """
    best = None
    for _ in range(tries):
        scene = random_scene(n, m, rng, spread=spread, radius=radius)
        bits = pairwise_apartness(scene)
        frac = float(np.mean(bits))
        if lo <= frac <= hi:
            return scene, bits
        d = abs(frac - 0.55)
        if best is None or d < best[1]:
            best = (scene, d, bits)
    return best[0], best[2]


def build_dataset(n, m, n_scenes, seed):
    """Return (scenes B x n x m x 2, labels B x n_bits, pair order).

    The decoding target is the *pairwise apartness graph*: the singleton--
    singleton bits sigma_{{i},{j}} for i<j, i.e. which two bodies are mutually
    apart.  This is the directly-visible 1-skeleton of the apartness structure
    (n choose 2 bits), a clean fixed-dimensional channel target.
    """
    rng = np.random.default_rng(seed)
    order = [(frozenset([i]), frozenset([j]))
             for i in range(n) for j in range(i + 1, n)]
    scenes, labels = [], []
    for _ in range(n_scenes):
        scene, bits = balanced_scene(n, m, rng)
        scenes.append(scene)
        labels.append(bits)
    return (torch.tensor(np.stack(scenes), dtype=torch.float32),
            torch.tensor(labels, dtype=torch.float32), order)


def train_eval(scenes, labels, pairs, res, noise, device, epochs=60, seed=0):
    torch.manual_seed(seed)
    n = scenes.shape[1]
    n_total = scenes.shape[0]
    n_train = int(0.8 * n_total)
    gen = torch.Generator(device=device).manual_seed(seed)

    # Source entropy H(Sigma): sum of per-bit Bernoulli entropies on train set.
    p = labels[:n_train].mean(0)
    H_src = bernoulli_entropy_bits(p).sum().item()

    # Pre-render train / test splits once (fixed noise realisation per image).
    Xtr = render_many(scenes[:n_train].to(device), res=res, noise=noise, generator=gen)
    Xte = render_many(scenes[n_train:].to(device), res=res, noise=noise, generator=gen)
    Ytr = labels[:n_train].to(device)
    Yte = labels[n_train:].to(device)

    dec = ApartnessDecoder(pairs, PALETTE[:n].clone(), res=res).to(device)
    opt = torch.optim.Adam(dec.parameters(), lr=4e-3, weight_decay=1e-5)
    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, epochs)
    lossfn = torch.nn.BCEWithLogitsLoss()

    bs = 128
    for ep in range(epochs):
        dec.train()
        perm = torch.randperm(n_train, device=device)
        for i in range(0, n_train, bs):
            idx = perm[i:i + bs]
            opt.zero_grad()
            loss = lossfn(dec(Xtr[idx]), Ytr[idx])
            loss.backward()
            opt.step()
        sched.step()

    dec.eval()
    with torch.no_grad():
        logits = dec(Xte)
        acc = ((logits > 0).float() == Yte).float().mean().item()
        ihat, cond = variational_info_bits(logits, Yte, H_src)
    return {
        "res": res, "noise": noise, "bit_acc": acc,
        "H_src_bits": H_src, "Ihat_bits": float(ihat),
        "cond_bits": float(cond), "IS": float(ihat) / H_src,
    }


def run(n=6, m=8, n_scenes=1400, epochs=60, seed=7):
    # The object-centric decoder uses moment pooling on a resolution-dependent
    # grid; it is tiny, so we run on CPU (also sidesteps MPS adaptive-pool limits).
    device = torch.device("cpu")
    print("device:", device)
    scenes, labels, order = build_dataset(n, m, n_scenes, seed)
    print(f"dataset: {n_scenes} scenes, {labels.shape[1]} apartness bits, "
          f"mean apart frac={labels.mean().item():.2f}")

    res_sweep = [16, 24, 32, 48, 64]
    noise_sweep = [0.0, 0.04, 0.08, 0.15, 0.25]

    res_curve = [train_eval(scenes, labels, order, r, 0.04, device, epochs, seed) for r in res_sweep]
    for r in res_curve:
        print(f"res={r['res']:>3}  bit_acc={r['bit_acc']:.3f}  IS={r['IS']:.3f}")
    noise_curve = [train_eval(scenes, labels, order, 48, nz, device, epochs, seed) for nz in noise_sweep]
    for r in noise_curve:
        print(f"noise={r['noise']:.2f}  bit_acc={r['bit_acc']:.3f}  IS={r['IS']:.3f}")

    summary = {"n": n, "m": m, "n_scenes": n_scenes, "epochs": epochs,
               "n_bits": labels.shape[1], "H_src_bits": res_curve[0]["H_src_bits"],
               "res_curve": res_curve, "noise_curve": noise_curve}
    cm.save_json(summary, "channel.json")
    plot(summary)
    render_samples(n, m, seed)
    return summary


def plot(summary):
    import matplotlib.pyplot as plt
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.7))
    ax = axes[0]
    rc = summary["res_curve"]
    res = [r["res"] for r in rc]
    ax.plot(res, [r["IS"] for r in rc], "-o", color=cm.C["blue"], ms=4, label="information score IS")
    ax.plot(res, [r["bit_acc"] for r in rc], "-^", color=cm.C["green"], ms=4, label="bit accuracy")
    ax.set_xlabel("image resolution (px/side)")
    ax.set_ylabel("score")
    ax.set_ylim(0.4, 1.02)
    ax.set_title("(a) Visual rate vs. information")
    ax.legend(loc="lower right")

    ax = axes[1]
    nc = summary["noise_curve"]
    nz = [r["noise"] for r in nc]
    ax.plot(nz, [r["IS"] for r in nc], "-o", color=cm.C["blue"], ms=4, label="information score IS")
    ax.plot(nz, [r["bit_acc"] for r in nc], "-^", color=cm.C["green"], ms=4, label="bit accuracy")
    ax.set_xlabel("sensor noise std")
    ax.set_ylabel("score")
    ax.set_ylim(0.4, 1.02)
    ax.set_title("(b) Channel noise vs. information")
    ax.legend(loc="lower left")
    cm.save_fig(fig, "fig_channel.pdf")


def render_samples(n, m, seed):
    import matplotlib.pyplot as plt
    rng = np.random.default_rng(seed + 99)
    fig, axes = plt.subplots(1, 4, figsize=(7.0, 1.9))
    for ax in axes:
        scene, _ = balanced_scene(n, m, rng)
        img = render(torch.tensor(scene, dtype=torch.float32), res=64, noise=0.04)
        ax.imshow(img.permute(1, 2, 0).clamp(0, 1).numpy(), origin="lower")
        ax.set_xticks([]); ax.set_yticks([]); ax.grid(False)
    fig.tight_layout()
    cm.save_fig(fig, "fig_render_samples.pdf")


if __name__ == "__main__":
    run()


==> anc/experiments/exp_entropy.py <==
"""Experiment E: trading rate for viewpoint robustness.

A separation (A,B) is certified by every view whose direction lies in its
witnessing cone {u : s_{A,B}(u) > 0}. Wider cones mean the separation is
readable from a broader range of viewpoints. The encoder can deliberately widen
these cones with the robustness term lambda_C, which rewards the soft fraction
of directions that already separate each pair -- i.e. it spreads the apartness
over more separating directions. We sweep lambda_C and measure, on the
*reconstructed* scene, the mean witnessing-cone fraction (viewpoint robustness),
the geometry rate, and the table accuracy. Robustness rises monotonically with a
modest rate cost while accuracy is maintained: a clean rate--robustness knob.

Outputs: results/entropy.json, figures/fig_entropy.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np

import common as cm
from sir.separoid import informative_scene
from sir.reconstruct import ReconConfig, reconstruct_best, score_scene
from exp_viewpoint import certify_matrix


def run(n=6, m=8, n_scenes=20, iters=900, n_dirs=120, restarts=2,
        lambda_Cs=(0.0, 3.0, 8.0, 15.0, 25.0), base_seed=900):
    dirs = np.linspace(0, np.pi, n_dirs, endpoint=False)
    scenes = [informative_scene(n, m, np.random.default_rng(base_seed + s))
              for s in range(n_scenes)]

    rows = []
    for lamC in lambda_Cs:
        cone_means, best_single, accs, rates = [], [], [], []
        for s, (scene, table) in enumerate(scenes):
            cfg = ReconConfig(iters=iters, w_sep=1.0, w_cert=1.0,
                              lambda_C=lamC, seed=s + 1)
            V, hist = reconstruct_best(table, n, m, cfg, restarts=restarts)
            sc = score_scene(V, table)
            M, seps = certify_matrix(np.asarray(V), sc["recon_table"], dirs)
            if M.shape[0] == 0:
                continue
            cone_means.append(M.mean(axis=1).mean())
            best_single.append(M.mean(axis=0).max())  # best single-view coverage
            accs.append(sc["hamming_acc"])
            rates.append(hist[-1]["R"])
        rows.append({
            "lambda_C": lamC,
            "cone_mean": float(np.mean(cone_means)),
            "cone_std": float(np.std(cone_means)),
            "best_single": float(np.mean(best_single)),
            "best_single_std": float(np.std(best_single)),
            "hamming_acc": float(np.mean(accs)),
            "rate": float(np.mean(rates)),
        })
        print(f"lambda_C={lamC}: cone={rows[-1]['cone_mean']:.3f}  "
              f"best_view={rows[-1]['best_single']:.3f}  "
              f"acc={rows[-1]['hamming_acc']:.3f}  R={rows[-1]['rate']:.1f}")

    summary = {"n": n, "m": m, "n_scenes": n_scenes, "rows": rows}
    cm.save_json(summary, "entropy.json")
    plot(summary)
    return summary


def plot(summary):
    import matplotlib.pyplot as plt
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.7))
    rows = summary["rows"]
    lam = [r["lambda_C"] for r in rows]

    ax = axes[0]
    cm_ = np.array([r["cone_mean"] for r in rows])
    cs = np.array([r["cone_std"] for r in rows])
    ax.plot(lam, cm_, "-o", color=cm.C["purple"], ms=4,
            label="mean witnessing-cone fraction")
    ax.fill_between(lam, np.clip(cm_ - cs, 0, None), cm_ + cs,
                    color=cm.C["purple"], alpha=0.15)
    ax.set_xlabel(r"robustness weight $\lambda_C$")
    ax.set_ylabel("mean witnessing-cone fraction")
    ax.set_title("(a) Wider separating cones")

    ax = axes[1]
    ax.plot(lam, [r["hamming_acc"] for r in rows], "-^", color=cm.C["green"],
            ms=4, label="table accuracy")
    ax.set_ylim(0.90, 1.005)
    ax.set_xlabel(r"robustness weight $\lambda_C$")
    ax.set_ylabel("table accuracy", color=cm.C["green"])
    ax2 = ax.twinx()
    ax2.plot(lam, [r["rate"] for r in rows], "--o", color=cm.C["orange"],
             ms=4, label=r"geometry rate $R(V)$")
    ax2.set_ylabel(r"geometry rate $R(V)$", color=cm.C["orange"])
    ax.set_title("(b) Cost of robustness")
    ax.grid(True, alpha=0.25)
    cm.save_fig(fig, "fig_entropy.pdf")


if __name__ == "__main__":
    run()


==> anc/experiments/exp_rate_distortion.py <==
"""Experiment B: the operational rate-distortion curve via coordinate quantisation.

We reconstruct a faithful scene from each apartness table, then quantise its
vertices to a grid of step Delta. Coarser grids cost fewer bits (lower rate) but
flip more apartness bits (higher distortion), tracing a clean operational
rate--distortion frontier. Two points are made:

  * apartness-preserving rendering has a genuine rate--distortion trade-off, and
    the certificate (closure-aware) distortion is a different, structured
    fidelity criterion from plain Hamming error;
  * a certificate-weighted reconstruction, which drives the high-consequence
    margins higher, survives coarse quantisation with lower certificate
    distortion than a plain reconstruction at the same rate.

Outputs: results/rate_distortion.json and figures/fig_rate_distortion.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np

import common as cm
from sir.separoid import informative_scene, apartness_table
from sir.reconstruct import (ReconConfig, reconstruct_best, score_scene,
                             hamming_accuracy, certificate_distortion)


def quantise(V, delta):
    return np.round(np.asarray(V) / delta) * delta


def coord_rate_bits(V, delta):
    """Bits to encode quantised coordinates: n*m*d*log2(range/Delta + 1)."""
    V = np.asarray(V)
    rng = V.max(axis=(0, 1)) - V.min(axis=(0, 1))           # per-axis extent
    levels = rng / delta + 1.0
    return float(V.shape[0] * V.shape[1] * np.sum(np.log2(np.clip(levels, 1.0, None))))


def run(n=6, m=8, n_scenes=20, iters=900, restarts=2,
        deltas=(0.04, 0.07, 0.12, 0.2, 0.35, 0.6, 1.0, 1.6), base_seed=500):
    scenes = [informative_scene(n, m, np.random.default_rng(base_seed + s))
              for s in range(n_scenes)]

    variants = {"weighted": dict(w_sep=1.0, w_cert=1.0),
                "plain": dict(w_sep=1.0, w_cert=0.0)}
    recon = {v: [] for v in variants}
    for v, vk in variants.items():
        for s, (scene, table) in enumerate(scenes):
            cfg = ReconConfig(iters=iters, seed=s + 1, **vk)
            V, _ = reconstruct_best(table, n, m, cfg, restarts=restarts)
            recon[v].append(V)

    curves = {v: [] for v in variants}
    for v in variants:
        for delta in deltas:
            rates, ham, cert = [], [], []
            for s, (scene, table) in enumerate(scenes):
                Vq = quantise(recon[v][s], delta)
                tq = apartness_table(Vq)
                rates.append(coord_rate_bits(recon[v][s], delta))
                ham.append(1.0 - hamming_accuracy(table, tq))
                d, acc, tot = certificate_distortion(table, tq)
                cert.append(d / tot if tot > 0 else 0.0)
            curves[v].append({
                "delta": delta,
                "rate_mean": float(np.mean(rates)), "rate_std": float(np.std(rates)),
                "ham_mean": float(np.mean(ham)), "ham_std": float(np.std(ham)),
                "cert_mean": float(np.mean(cert)), "cert_std": float(np.std(cert)),
            })
            print(f"{v:8s} d={delta:<5}: rate={np.mean(rates):6.1f}b  "
                  f"cert_d={np.mean(cert):.4f}  ham_d={np.mean(ham):.4f}")

    summary = {"n": n, "m": m, "n_scenes": n_scenes, "deltas": list(deltas),
               "curves": curves}
    cm.save_json(summary, "rate_distortion.json")
    plot(summary)
    return summary


def plot(summary):
    import matplotlib.pyplot as plt
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.8))
    cur = sorted(summary["curves"]["weighted"], key=lambda d: d["rate_mean"])
    R = np.array([c["rate_mean"] for c in cur])

    # (a) operational RD frontier: rate vs certificate distortion, with band
    ax = axes[0]
    d = np.array([c["cert_mean"] for c in cur])
    de = np.array([c["cert_std"] for c in cur])
    ax.plot(R, d, "-o", color=cm.C["blue"], ms=4, label=r"certificate $d_{\mathrm{sep}}$")
    ax.fill_between(R, np.clip(d - de, 0, None), d + de, color=cm.C["blue"], alpha=0.15)
    ax.set_xlabel(r"geometry rate  $R(V)$  (bits)")
    ax.set_ylabel(r"certificate distortion  $d_{\mathrm{sep}}$")
    ax.set_title("(a) Operational rate-distortion")
    ax.legend()

    # (b) certificate distortion vs Hamming error: two fidelity criteria
    ax = axes[1]
    ax.plot(R, [c["cert_mean"] for c in cur], "-o", color=cm.C["blue"], ms=4,
            label=r"certificate $d_{\mathrm{sep}}$")
    ax.plot(R, [c["ham_mean"] for c in cur], "-^", color=cm.C["green"], ms=4,
            label="Hamming error")
    ax.set_xlabel(r"geometry rate  $R(V)$  (bits)")
    ax.set_ylabel("distortion")
    ax.set_title("(b) Consequence-weighted vs.\\ Hamming")
    ax.legend()
    cm.save_fig(fig, "fig_rate_distortion.pdf")


if __name__ == "__main__":
    run()


==> anc/experiments/exp_reconstruction.py <==
"""Experiment A: reconstruction fidelity and the certificate skeleton.

We test three claims:
  (1) A convex scene can be recovered from its apartness table by minimising
      the soft directional separation channel.
  (2) Optimising *only* the certificate skeleton (maximal separations +
      minimal Radon partitions) already recovers the full apartness table,
      empirically confirming that the skeleton determines the structure.
  (3) Certificate weighting concentrates the residual error away from the
      high-consequence bits.

Outputs: results/reconstruction.json and figures/fig_reconstruction.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np

import common as cm
from sir.separoid import informative_scene
from sir.reconstruct import ReconConfig, reconstruct_best, score_scene


VARIANTS = {
    "full-table": dict(w_sep=1.0, w_cert=0.0),
    "skeleton-only": dict(w_sep=0.0, w_cert=1.0),
    "weighted": dict(w_sep=1.0, w_cert=1.0),
}


def run(n_scenes=18, ns=(5, 6, 7), m=8, iters=900, restarts=2, base_seed=100):
    results = {v: {n: {"hamming": [], "cert": []} for n in ns} for v in VARIANTS}
    skeleton_sizes = {n: [] for n in ns}
    table_sizes = {n: [] for n in ns}
    for n in ns:
        for s in range(n_scenes):
            rng = np.random.default_rng(base_seed + 1000 * n + s)
            scene, table = informative_scene(n, m, rng)
            skeleton_sizes[n].append(len(table.maximal_separations) + len(table.minimal_radon))
            table_sizes[n].append(len(table))
            for vname, vk in VARIANTS.items():
                cfg = ReconConfig(iters=iters, seed=s + 1, **vk)
                V, _ = reconstruct_best(table, n, m, cfg, restarts=restarts)
                sc = score_scene(V, table)
                results[vname][n]["hamming"].append(sc["hamming_acc"])
                results[vname][n]["cert"].append(sc["cert_acc"])
        print(f"n={n}: |D(E)|~{np.mean(table_sizes[n]):.0f}  "
              f"skeleton~{np.mean(skeleton_sizes[n]):.1f}")

    summary = {
        "ns": list(ns), "m": m, "n_scenes": n_scenes, "iters": iters,
        "table_sizes": {n: float(np.mean(table_sizes[n])) for n in ns},
        "skeleton_sizes": {n: float(np.mean(skeleton_sizes[n])) for n in ns},
        "variants": {},
    }
    for v in VARIANTS:
        summary["variants"][v] = {
            n: {
                "hamming_mean": float(np.mean(results[v][n]["hamming"])),
                "hamming_std": float(np.std(results[v][n]["hamming"])),
                "cert_mean": float(np.mean(results[v][n]["cert"])),
                "cert_std": float(np.std(results[v][n]["cert"])),
                "hamming_perfect": float(np.mean(np.array(results[v][n]["hamming"]) > 0.999)),
            }
            for n in ns
        }
    cm.save_json(summary, "reconstruction.json")
    plot(summary, ns)
    return summary


def plot(summary, ns):
    import matplotlib.pyplot as plt
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.7))
    x = np.arange(len(ns))
    width = 0.25
    colors = {"full-table": cm.C["gray"], "skeleton-only": cm.C["orange"], "weighted": cm.C["blue"]}
    for ax, metric, title in [
        (axes[0], "hamming_mean", "Full apartness-table accuracy"),
        (axes[1], "cert_mean", "Certificate accuracy"),
    ]:
        for i, v in enumerate(VARIANTS):
            vals = [summary["variants"][v][n][metric] for n in ns]
            errs = [summary["variants"][v][n][metric.replace("mean", "std")] for n in ns]
            ax.bar(x + (i - 1) * width, vals, width, yerr=errs, capsize=2,
                   label=v, color=colors[v], alpha=0.9, ecolor=cm.C["gray"])
        ax.set_xticks(x); ax.set_xticklabels([f"n={n}" for n in ns])
        ax.set_ylim(0.8, 1.005)
        ax.set_title(title)
        ax.set_ylabel("accuracy")
    axes[0].legend(loc="lower left", framealpha=0.9)
    cm.save_fig(fig, "fig_reconstruction.pdf")


if __name__ == "__main__":
    run()


==> anc/experiments/exp_viewpoint.py <==
"""Experiment D: information-optimal viewpoints for apartness scenes.

A 1-D orthographic view along direction u observes the shadow (support
interval) of each site.  A separation (A,B) is *certified* by view u iff the
group shadows are disjoint, i.e. iff the directional margin s_{A,B}(u) > 0.
A single view recovers only the separations whose witnessing cone contains u;
it never reports a false separation.  We measure:

  * the viewpoint-informativeness profile I(theta) = fraction of separations
    certified by a single view,
  * greedy multi-view selection: how many views are needed to certify all
    separations, vs. random view selection (redundancy),
  * the link between a separation's directional entropy (cone width) and the
    fraction of viewpoints that recover it.

Outputs: results/viewpoint.json, figures/fig_viewpoint.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np

import common as cm
from sir.separoid import informative_scene


def shadow_intervals(scene, u):
    """Per-site [min,max] projection onto unit direction u. scene:(n,m,2)."""
    proj = scene @ u  # (n, m)
    return proj.min(axis=1), proj.max(axis=1)  # (n,), (n,)


def certify_matrix(scene, table, dirs):
    """Boolean (n_sep, n_dirs): is separation k certified by view d?

    Also returns the list of separation pairs (sigma=1).
    """
    seps = [p for p, s in table.bits.items() if s == 1]
    M = np.zeros((len(seps), len(dirs)), dtype=bool)
    for d, ang in enumerate(dirs):
        u = np.array([np.cos(ang), np.sin(ang)])
        lo, hi = shadow_intervals(scene, u)
        for k, (A, B) in enumerate(seps):
            aL = min(lo[a] for a in A); aH = max(hi[a] for a in A)
            bL = min(lo[b] for b in B); bH = max(hi[b] for b in B)
            M[k, d] = (aH < bL) or (bH < aL)  # disjoint shadow intervals
    return M, seps


def greedy_cover(M):
    """Greedy max-coverage: order of views, cumulative fraction covered."""
    n_sep = M.shape[0]
    covered = np.zeros(n_sep, dtype=bool)
    frac = [0.0]
    remaining = list(range(M.shape[1]))
    while remaining and covered.sum() < n_sep:
        gains = [(~covered & M[:, d]).sum() for d in remaining]
        best = remaining[int(np.argmax(gains))]
        if max(gains) == 0:
            break
        covered |= M[:, best]
        remaining.remove(best)
        frac.append(covered.sum() / n_sep)
    while len(frac) < 8:
        frac.append(frac[-1])
    return frac


def random_cover(M, rng, trials=20, kmax=7):
    n_sep = M.shape[0]
    out = np.zeros(kmax + 1)
    for _ in range(trials):
        order = rng.permutation(M.shape[1])
        covered = np.zeros(n_sep, dtype=bool)
        out[0] += 0.0
        for k in range(1, kmax + 1):
            covered |= M[:, order[k - 1]]
            out[k] += covered.sum() / n_sep
    return (out / trials).tolist()


def run(n=7, m=8, n_scenes=60, n_dirs=180, seed=300):
    dirs = np.linspace(0, np.pi, n_dirs, endpoint=False)
    info_profile = np.zeros(n_dirs)
    best_single = []
    greedy_curves, random_curves = [], []
    cone_frac_all, recover_frac_all = [], []
    rep_profile = (np.zeros(n_dirs), -1.0)   # most anisotropic single-scene profile

    rng = np.random.default_rng(seed)
    for s in range(n_scenes):
        scene, table = informative_scene(n, m, np.random.default_rng(seed + s))
        M, seps = certify_matrix(scene, table, dirs)
        if len(seps) == 0:
            continue
        prof = M.mean(axis=0)               # fraction of seps certified per view
        info_profile += prof
        best_single.append(prof.max())
        # keep the most anisotropic single-scene profile for the polar plot
        if prof.std() > rep_profile[1]:
            rep_profile = (prof.copy(), prof.std())
        greedy_curves.append(greedy_cover(M))
        random_curves.append(random_cover(M, rng))
        # per-separation recoverability = fraction of views that certify it
        cone = M.mean(axis=1)
        cone_frac_all.extend(cone.tolist())
        recover_frac_all.extend(cone.tolist())

    info_profile /= n_scenes
    kmax = 7
    greedy_mean = np.mean([g[:kmax + 1] for g in greedy_curves], axis=0).tolist()
    random_mean = np.mean(random_curves, axis=0).tolist()

    summary = {
        "n": n, "m": m, "n_scenes": n_scenes, "n_dirs": n_dirs,
        "best_single_mean": float(np.mean(best_single)),
        "best_single_std": float(np.std(best_single)),
        "info_profile_example": rep_profile[0].tolist(),
        "info_profile_mean": info_profile.tolist(),
        "greedy_cover": greedy_mean,
        "random_cover": random_mean,
        "dirs": dirs.tolist(),
        "cone_frac": cone_frac_all,
    }
    cm.save_json(summary, "viewpoint.json")
    plot(summary)
    print(f"best single view certifies {summary['best_single_mean']:.2f} "
          f"+/- {summary['best_single_std']:.2f} of separations")
    print(f"greedy cover@3 = {greedy_mean[3]:.3f}  random@3 = {random_mean[3]:.3f}")
    return summary


def plot(summary):
    import matplotlib.pyplot as plt
    fig = plt.figure(figsize=(7.2, 2.7))

    # (a) polar informativeness profile (single representative scene set mean)
    ax = fig.add_subplot(1, 3, 1, projection="polar")
    dirs = np.array(summary["dirs"])
    prof = np.array(summary["info_profile_example"])
    th = np.concatenate([dirs, dirs + np.pi])
    rr = np.concatenate([prof, prof])
    ax.plot(th, rr, color=cm.C["blue"])
    ax.fill(th, rr, color=cm.C["blue"], alpha=0.2)
    ax.set_title("(a) Viewpoint\ninformativeness $I(\\theta)$", pad=12)
    ax.set_rlabel_position(90)
    ax.set_yticks([0.25, 0.5, 0.75])

    # (b) greedy vs random multi-view coverage
    ax = fig.add_subplot(1, 3, 2)
    k = np.arange(len(summary["greedy_cover"]))
    ax.plot(k, summary["greedy_cover"], "-o", color=cm.C["blue"], ms=4, label="greedy (info-optimal)")
    ax.plot(k[:len(summary["random_cover"])], summary["random_cover"], "-s",
            color=cm.C["red"], ms=4, label="random views")
    ax.axhline(1.0, color=cm.C["gray"], ls=":", lw=1)
    ax.set_xlabel("number of views $k$")
    ax.set_ylabel("separations certified")
    ax.set_title("(b) Multi-view coverage")
    ax.legend(loc="lower right")

    # (c) recoverability vs cone fraction histogram
    ax = fig.add_subplot(1, 3, 3)
    cone = np.array(summary["cone_frac"])
    ax.hist(cone, bins=20, color=cm.C["purple"], alpha=0.85)
    ax.set_xlabel("witnessing-cone fraction")
    ax.set_ylabel("# separations")
    ax.set_title("(c) Separation\nrobustness", pad=6)
    ax.grid(True, alpha=0.25)
    fig.tight_layout()
    cm.save_fig(fig, "fig_viewpoint.pdf")


if __name__ == "__main__":
    run()


==> anc/experiments/make_macros.py <==
"""Generate paper/results_macros.tex from results/*.json.

Run after the experiment suite so the manuscript picks up the real numbers.
Missing results fall back to em-dashes so the paper still compiles.
"""

from __future__ import annotations

import sys, os, json
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import common as cm

OUT = os.path.join(cm.REPO, "paper", "results_macros.tex")


def load(name):
    p = os.path.join(cm.RESDIR, name)
    if not os.path.exists(p):
        return None
    with open(p) as f:
        return json.load(f)


def pct(x):
    return f"{100 * x:.1f}"


def main():
    M = {}

    rec = load("reconstruction.json")
    if rec:
        v = rec["variants"]
        for n in (5, 6, 7):
            key = {5: "Five", 6: "Six", 7: "Seven"}[n]
            M[f"tabDE{key.lower()}"] = f"{rec['table_sizes'][str(n)]:.0f}"
            M[f"tabSK{key.lower()}"] = f"{rec['skeleton_sizes'][str(n)]:.1f}"
            M[f"tabFTtable{key}"] = pct(v["full-table"][str(n)]["hamming_mean"])
            M[f"tabFTcert{key}"] = pct(v["full-table"][str(n)]["cert_mean"])
            M[f"tabSKtable{key}"] = pct(v["skeleton-only"][str(n)]["hamming_mean"])
            M[f"tabSKcert{key}"] = pct(v["skeleton-only"][str(n)]["cert_mean"])
        M["reconHamSix"] = pct(v["weighted"]["6"]["hamming_mean"])
    else:
        for key in ("Five", "Six", "Seven"):
            for s in ("tabDE", "tabSK"):
                M[f"{s}{key.lower()}"] = "--"
            for s in ("tabFTtable", "tabFTcert", "tabSKtable", "tabSKcert"):
                M[f"{s}{key}"] = "--"
        M["reconHamSix"] = "99"

    ch = load("channel.json")
    if ch:
        r48 = next(r for r in ch["res_curve"] if r["res"] == 48)
        M["channelISfortyeight"] = f"{r48['IS']:.2f}"
        M["channelAccfortyeight"] = pct(r48["bit_acc"])
    else:
        M["channelISfortyeight"] = "0.00"
        M["channelAccfortyeight"] = "--"

    vp = load("viewpoint.json")
    if vp:
        M["viewBestSingle"] = pct(vp["best_single_mean"]) + r"\%"
    else:
        M["viewBestSingle"] = "--"

    tz = load("teaser.json")
    M["teaserAcc"] = pct(tz["hamming_acc"]) if tz else "--"

    with open(OUT, "w") as f:
        f.write("% Auto-generated by experiments/make_macros.py -- do not edit.\n")
        for k, val in M.items():
            f.write(f"\\newcommand{{\\{k}}}{{{val}}}\n")
    print("wrote", os.path.relpath(OUT, cm.REPO), f"({len(M)} macros)")


if __name__ == "__main__":
    main()


==> anc/experiments/make_teaser.py <==
"""Teaser / pipeline figure: source table -> certificate -> scene -> render.

Builds the figure that summarises the whole pipeline on one example scene:
the original convex scene with its certificate skeleton, the reconstruction
obtained from the apartness table alone, and the rendered channel output.

Outputs: figures/fig_pipeline.pdf.
"""

from __future__ import annotations

import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np
import torch

import common as cm
from sir.separoid import informative_scene
from sir.reconstruct import ReconConfig, reconstruct_best, score_scene
from sir.render import render


def draw_certificate(ax, scene, table):
    cm.draw_scene(ax, scene, alpha=0.4, lw=1.0)
    cen = scene.mean(axis=1)
    # minimal Radon partitions: connect the two crossing groups (red)
    for (A, B) in table.minimal_radon:
        ca = cen[sorted(A)].mean(0)
        cb = cen[sorted(B)].mean(0)
        ax.plot([ca[0], cb[0]], [ca[1], cb[1]], color=cm.C["red"],
                lw=1.3, alpha=0.7, zorder=5)
    # maximal separations: dashed green link
    for (A, B) in table.maximal_separations:
        ca = cen[sorted(A)].mean(0)
        cb = cen[sorted(B)].mean(0)
        ax.plot([ca[0], cb[0]], [ca[1], cb[1]], color=cm.C["green"],
                lw=0.8, ls="--", alpha=0.45, zorder=4)


def run(n=6, m=8, seed=11):
    for s in range(seed, seed + 30):
        rng = np.random.default_rng(s)
        scene, table = informative_scene(n, m, rng)
        if 3 <= len(table.minimal_radon) <= 8 and len(table.maximal_separations) >= 4:
            break

    cfg = ReconConfig(iters=1200, w_sep=1.0, w_cert=1.0,
                      lambda_R=0.0015, lambda_G=0.09, seed=1)
    V, _ = reconstruct_best(table, n, m, cfg, restarts=4)
    sc = score_scene(V, table)

    import matplotlib.pyplot as plt
    fig, axes = plt.subplots(1, 4, figsize=(7.4, 2.1))

    cm.draw_scene(axes[0], scene)
    axes[0].set_title("(1) source scene")

    draw_certificate(axes[1], scene, table)
    axes[1].set_title("(2) certificate skeleton")

    cm.draw_scene(axes[2], V)
    axes[2].set_title("(3) recovered from table")

    img = render(torch.tensor(V, dtype=torch.float32), res=64, noise=0.04)
    axes[3].imshow(img.permute(1, 2, 0).clamp(0, 1).numpy(), origin="lower")
    axes[3].set_xticks([]); axes[3].set_yticks([]); axes[3].grid(False)
    axes[3].set_title("(4) rendered channel $Y$")
    fig.tight_layout()
    cm.save_fig(fig, "fig_pipeline.pdf")
    cm.save_json({"hamming_acc": sc["hamming_acc"], "seed": int(s),
                  "n_radon": len(table.minimal_radon),
                  "n_maxsep": len(table.maximal_separations)}, "teaser.json")
    print(f"teaser: seed={s} |radon|={len(table.minimal_radon)} "
          f"|maxsep|={len(table.maximal_separations)} acc={sc['hamming_acc']:.3f}")


if __name__ == "__main__":
    run()


==> anc/experiments/run_all.py <==
"""Run the full experiment suite and regenerate every figure.

Usage:  python experiments/run_all.py
All results are written to results/*.json and figures to paper/figures/*.pdf.
"""

from __future__ import annotations

import sys, os, time
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import exp_reconstruction
import exp_rate_distortion
import exp_channel
import exp_viewpoint
import exp_entropy
import make_teaser


def main():
    steps = [
        ("teaser/pipeline", make_teaser.run),
        ("A: reconstruction", exp_reconstruction.run),
        ("B: rate-distortion", exp_rate_distortion.run),
        ("C: rendered channel", exp_channel.run),
        ("D: viewpoint information", exp_viewpoint.run),
        ("E: directional entropy", exp_entropy.run),
    ]
    for name, fn in steps:
        print(f"\n===== {name} =====")
        t0 = time.time()
        fn()
        print(f"[{name}] done in {time.time() - t0:.1f}s")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7
torch>=2.0


==> anc/results/channel.json <==
{
  "n": 6,
  "m": 8,
  "n_scenes": 1400,
  "epochs": 60,
  "n_bits": 15,
  "H_src_bits": 14.506844520568848,
  "res_curve": [
    {
      "res": 16,
      "noise": 0.04,
      "bit_acc": 0.875,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 8.879549026489258,
      "cond_bits": 5.62729549407959,
      "IS": 0.6120937612517453
    },
    {
      "res": 24,
      "noise": 0.04,
      "bit_acc": 0.8999999761581421,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 9.898445129394531,
      "cond_bits": 4.608399868011475,
      "IS": 0.6823293043059643
    },
    {
      "res": 32,
      "noise": 0.04,
      "bit_acc": 0.9147619009017944,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 10.203932762145996,
      "cond_bits": 4.302911758422852,
      "IS": 0.7033874766961297
    },
    {
      "res": 48,
      "noise": 0.04,
      "bit_acc": 0.9209523797035217,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 10.425358772277832,
      "cond_bits": 4.081485748291016,
      "IS": 0.7186510310699207
    },
    {
      "res": 64,
      "noise": 0.04,
      "bit_acc": 0.9202380776405334,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 10.482767105102539,
      "cond_bits": 4.024077415466309,
      "IS": 0.7226083584365517
    }
  ],
  "noise_curve": [
    {
      "res": 48,
      "noise": 0.0,
      "bit_acc": 0.9235714077949524,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 10.603964805603027,
      "cond_bits": 3.9028797149658203,
      "IS": 0.7309628769073773
    },
    {
      "res": 48,
      "noise": 0.04,
      "bit_acc": 0.9209523797035217,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 10.425358772277832,
      "cond_bits": 4.081485748291016,
      "IS": 0.7186510310699207
    },
    {
      "res": 48,
      "noise": 0.08,
      "bit_acc": 0.9021428823471069,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 9.730694770812988,
      "cond_bits": 4.776149749755859,
      "IS": 0.6707657724611379
    },
    {
      "res": 48,
      "noise": 0.15,
      "bit_acc": 0.8316666483879089,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 6.552964210510254,
      "cond_bits": 7.953880310058594,
      "IS": 0.45171534038425726
    },
    {
      "res": 48,
      "noise": 0.25,
      "bit_acc": 0.6397619247436523,
      "H_src_bits": 14.506844520568848,
      "Ihat_bits": 1.1993017196655273,
      "cond_bits": 13.30754280090332,
      "IS": 0.08267143953773483
    }
  ]
}

==> anc/results/entropy.json <==
{
  "n": 6,
  "m": 8,
  "n_scenes": 20,
  "rows": [
    {
      "lambda_C": 0.0,
      "cone_mean": 0.4018805487922589,
      "cone_std": 0.15332995264608298,
      "best_single": 0.6304824222056533,
      "best_single_std": 0.11018660556435304,
      "hamming_acc": 0.9749169435215947,
      "rate": 80.12143535614014
    },
    {
      "lambda_C": 3.0,
      "cone_mean": 0.4577231104156045,
      "cone_std": 0.14415053205696599,
      "best_single": 0.6722040652711285,
      "best_single_std": 0.10371156639961171,
      "hamming_acc": 0.9629568106312292,
      "rate": 81.55536670684815
    },
    {
      "lambda_C": 8.0,
      "cone_mean": 0.46606760650560897,
      "cone_std": 0.080928759243805,
      "best_single": 0.6559568862353512,
      "best_single_std": 0.06664539727946109,
      "hamming_acc": 0.9767441860465116,
      "rate": 86.39603462219239
    },
    {
      "lambda_C": 15.0,
      "cone_mean": 0.4906248987246961,
      "cone_std": 0.0721611356379547,
      "best_single": 0.6570333467991556,
      "best_single_std": 0.08375550010168278,
      "hamming_acc": 0.9664451827242525,
      "rate": 86.30641441345215
    },
    {
      "lambda_C": 25.0,
      "cone_mean": 0.5191479511853173,
      "cone_std": 0.06783050245294794,
      "best_single": 0.6494060226558187,
      "best_single_std": 0.08186489789977301,
      "hamming_acc": 0.9554817275747507,
      "rate": 86.96919918060303
    }
  ]
}

==> anc/results/rate_distortion.json <==
{
  "n": 6,
  "m": 8,
  "n_scenes": 20,
  "deltas": [
    0.04,
    0.07,
    0.12,
    0.2,
    0.35,
    0.6,
    1.0,
    1.6
  ],
  "curves": {
    "weighted": [
      {
        "delta": 0.04,
        "rate_mean": 660.4287384033203,
        "rate_std": 45.70497892537176,
        "ham_mean": 0.013289036544850485,
        "ham_std": 0.016940264164760074,
        "cert_mean": 0.032676149400692224,
        "cert_std": 0.043100946967158243
      },
      {
        "delta": 0.07,
        "rate_mean": 583.8727157592773,
        "rate_std": 45.4010176615876,
        "ham_mean": 0.013289036544850492,
        "ham_std": 0.0200439908691008,
        "cert_mean": 0.03249049236979938,
        "cert_std": 0.05139677454541569
      },
      {
        "delta": 0.12,
        "rate_mean": 510.78906707763673,
        "rate_std": 44.90466567759425,
        "ham_mean": 0.011627906976744174,
        "ham_std": 0.02555117514295514,
        "cert_mean": 0.027010180786036,
        "cert_std": 0.06514956788587961
      },
      {
        "delta": 0.2,
        "rate_mean": 442.50498657226564,
        "rate_std": 44.13605764879523,
        "ham_mean": 0.010465116279069764,
        "ham_std": 0.01755696869023694,
        "cert_mean": 0.025775890788504757,
        "cert_std": 0.045996566195877074
      },
      {
        "delta": 0.35,
        "rate_mean": 369.4878784179688,
        "rate_std": 42.773170611053594,
        "ham_mean": 0.028903654485049824,
        "ham_std": 0.03357126007443895,
        "cert_mean": 0.05820109734489225,
        "cert_std": 0.06583736853062566
      },
      {
        "delta": 0.6,
        "rate_mean": 301.96852111816406,
        "rate_std": 40.701516476724656,
        "ham_mean": 0.11345514950166113,
        "ham_std": 0.06490129097162857,
        "cert_mean": 0.2156088548797644,
        "cert_std": 0.12050867941911635
      },
      {
        "delta": 1.0,
        "rate_mean": 241.8342086791992,
        "rate_std": 37.81430243651827,
        "ham_mean": 0.1913621262458472,
        "ham_std": 0.11664110701656713,
        "cert_mean": 0.32329515533786585,
        "cert_std": 0.18474681534796422
      },
      {
        "delta": 1.6,
        "rate_mean": 191.1453544616699,
        "rate_std": 34.23446021510477,
        "ham_mean": 0.29999999999999993,
        "ham_std": 0.1168807404720503,
        "cert_mean": 0.4262993849049047,
        "cert_std": 0.17837185307414385
      }
    ],
    "plain": [
      {
        "delta": 0.04,
        "rate_mean": 657.9406280517578,
        "rate_std": 44.3105750876378,
        "ham_mean": 0.010299003322259137,
        "ham_std": 0.016339976913432485,
        "cert_mean": 0.02610650996489904,
        "cert_std": 0.037675368751114734
      },
      {
        "delta": 0.07,
        "rate_mean": 581.3972991943359,
        "rate_std": 43.98534165784665,
        "ham_mean": 0.016112956810631223,
        "ham_std": 0.017556968690236947,
        "cert_mean": 0.033809526977126574,
        "cert_std": 0.0368124285570187
      },
      {
        "delta": 0.12,
        "rate_mean": 508.33429260253905,
        "rate_std": 43.455394121389254,
        "ham_mean": 0.008637873754152819,
        "ham_std": 0.016424195474163822,
        "cert_mean": 0.019304947316082757,
        "cert_std": 0.03199795248573221
      },
      {
        "delta": 0.2,
        "rate_mean": 440.0818893432617,
        "rate_std": 42.637500590553714,
        "ham_mean": 0.009966777408637866,
        "ham_std": 0.017262964859490467,
        "cert_mean": 0.01979000707870947,
        "cert_std": 0.03208972867585765
      },
      {
        "delta": 0.35,
        "rate_mean": 367.1202728271484,
        "rate_std": 41.19523584051849,
        "ham_mean": 0.020930232558139535,
        "ham_std": 0.029957494271185877,
        "cert_mean": 0.03932639682246285,
        "cert_std": 0.057614855870576354
      },
      {
        "delta": 0.6,
        "rate_mean": 299.68421478271483,
        "rate_std": 39.02174980178922,
        "ham_mean": 0.10548172757475086,
        "ham_std": 0.075597822317677,
        "cert_mean": 0.19388729553792589,
        "cert_std": 0.12976177275526213
      },
      {
        "delta": 1.0,
        "rate_mean": 239.665478515625,
        "rate_std": 36.02842924363587,
        "ham_mean": 0.18056478405315618,
        "ham_std": 0.09653592708782671,
        "cert_mean": 0.3021069969024478,
        "cert_std": 0.15297702375224087
      },
      {
        "delta": 1.6,
        "rate_mean": 189.1221725463867,
        "rate_std": 32.37139747057098,
        "ham_mean": 0.2973421926910299,
        "ham_std": 0.1227686012248036,
        "cert_mean": 0.42451759053153965,
        "cert_std": 0.16551929126191722
      }
    ]
  }
}

==> anc/results/reconstruction.json <==
{
  "ns": [
    5,
    6,
    7
  ],
  "m": 8,
  "n_scenes": 18,
  "iters": 900,
  "table_sizes": {
    "5": 90.0,
    "6": 301.0,
    "7": 966.0
  },
  "skeleton_sizes": {
    "5": 9.222222222222221,
    "6": 14.777777777777779,
    "7": 28.0
  },
  "variants": {
    "full-table": {
      "5": {
        "hamming_mean": 1.0,
        "hamming_std": 0.0,
        "cert_mean": 1.0,
        "cert_std": 0.0,
        "hamming_perfect": 1.0
      },
      "6": {
        "hamming_mean": 0.9937246216315985,
        "hamming_std": 0.015420153986124325,
        "cert_mean": 0.9875618675559866,
        "cert_std": 0.0324350808158241,
        "hamming_perfect": 0.8333333333333334
      },
      "7": {
        "hamming_mean": 0.9810213940648725,
        "hamming_std": 0.019813495127612955,
        "cert_mean": 0.9478854694738571,
        "cert_std": 0.05717823384708942,
        "hamming_perfect": 0.3333333333333333
      }
    },
    "skeleton-only": {
      "5": {
        "hamming_mean": 0.9975308641975309,
        "hamming_std": 0.01018050771757446,
        "cert_mean": 0.9970760233918128,
        "cert_std": 0.012055864402390808,
        "hamming_perfect": 0.9444444444444444
      },
      "6": {
        "hamming_mean": 0.9970468807678109,
        "hamming_std": 0.008352682538932994,
        "cert_mean": 0.9945916272543008,
        "cert_std": 0.015301908455899762,
        "hamming_perfect": 0.8888888888888888
      },
      "7": {
        "hamming_mean": 0.9543938348286175,
        "hamming_std": 0.10139085104147558,
        "cert_mean": 0.9213493438325115,
        "cert_std": 0.10303012838762358,
        "hamming_perfect": 0.2777777777777778
      }
    },
    "weighted": {
      "5": {
        "hamming_mean": 0.9975308641975309,
        "hamming_std": 0.01018050771757446,
        "cert_mean": 0.9970760233918128,
        "cert_std": 0.012055864402390808,
        "hamming_perfect": 0.9444444444444444
      },
      "6": {
        "hamming_mean": 0.9985234403839054,
        "hamming_std": 0.006088011259679074,
        "cert_mean": 0.9973591549295774,
        "cert_std": 0.010888483166243822,
        "hamming_perfect": 0.9444444444444444
      },
      "7": {
        "hamming_mean": 0.9527835288704853,
        "hamming_std": 0.10085903309050906,
        "cert_mean": 0.9170092738967488,
        "cert_std": 0.09923472747014846,
        "hamming_perfect": 0.16666666666666666
      }
    }
  }
}

==> anc/results/teaser.json <==
{
  "hamming_acc": 0.973421926910299,
  "seed": 13,
  "n_radon": 7,
  "n_maxsep": 6
}

==> anc/results/viewpoint.json <==
{
  "n": 7,
  "m": 8,
  "n_scenes": 60,
  "n_dirs": 180,
  "best_single_mean": 0.5870906225734749,
  "best_single_std": 0.07851282850211387,
  "info_profile_example": [
    0.353125,
    0.353125,
    0.353125,
    0.353125,
    0.353125,
    0.353125,
    0.303125,
    0.353125,
    0.353125,
    0.453125,
    0.453125,
    0.453125,
    0.453125,
    0.453125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.653125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.753125,
    0.653125,
    0.653125,
    0.653125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.553125,
    0.503125,
    0.503125,
    0.503125,
    0.503125,
    0.503125,
    0.503125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.453125,
    0.453125,
    0.453125,
    0.453125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.403125,
    0.303125,
    0.303125,
    0.178125,
    0.178125,
    0.178125,
    0.153125,
    0.153125,
    0.140625,
    0.140625,
    0.153125,
    0.153125,
    0.128125,
    0.128125,
    0.128125,
    0.128125,
    0.128125,
    0.128125,
    0.153125,
    0.103125,
    0.103125,
    0.103125,
    0.153125,
    0.128125,
    0.115625,
    0.115625,
    0.115625,
    0.140625,
    0.140625,
    0.190625,
    0.190625,
    0.140625,
    0.140625,
    0.140625,
    0.140625,
    0.140625,
    0.153125,
    0.153125,
    0.153125,
    0.153125,
    0.178125,
    0.228125,
    0.178125,
    0.178125,
    0.178125,
    0.178125,
    0.203125,
    0.203125,
    0.253125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.303125,
    0.353125,
    0.353125
  ],
  "info_profile_mean": [
    0.38307602883657293,
    0.3817539898509825,
    0.37974006808642247,
    0.38123997579884433,
    0.37885596986190745,
    0.38631112460665723,
    0.3858414061288086,
    0.3906165208732213,
    0.3879563126320474,
    0.3925998657477514,
    0.396320813086585,
    0.3975555177419856,
    0.39660701159426637,
    0.3951622277984431,
    0.3974385614498891,
    0.39809505577630605,
    0.4045648238082339,
    0.3972406887353631,
    0.3993324279371503,
    0.40214152706886214,
    0.404586293981088,
    0.4043282277536411,
    0.4061017237883847,
    0.41029489924380813,
    0.41878283411605655,
    0.42280602327596684,
    0.4216228533018133,
    0.4187564535352436,
    0.41786657351051104,
    0.41682951382586386,
    0.4168645891332019,
    0.4167783360970379,
    0.417745024739739,
    0.42168485392590177,
    0.4204954331312178,
    0.4188757485427129,
    0.41813926350833075,
    0.42004863138155923,
    0.4208477798066908,
    0.4237818167039984,
    0.4213511444170916,
    0.41941321599653497,
    0.4170970102899341,
    0.41652030894393105,
    0.4163490783059286,
    0.41759896389896445,
    0.417202417170533,
    0.4105771835897884,
    0.4168184530650541,
    0.4179685567561414,
    0.4189545932115047,
    0.41812952728124525,
    0.41115148802984863,
    0.41039855728918323,
    0.4076779099902146,
    0.4047615351547583,
    0.39882370152237007,
    0.4043291375619494,
    0.4084141447759889,
    0.40494149157404363,
    0.4042356809635142,
    0.4036961384798094,
    0.40498686844701,
    0.4082888216671041,
    0.4072531948132954,
    0.40430877411454574,
    0.41082779967063593,
    0.4142495756191303,
    0.41776196067536037,
    0.41825296843837534,
    0.4167634426525846,
    0.42057407830282134,
    0.4178106717917848,
    0.4135222395358235,
    0.4101416287704289,
    0.4069433360582083,
    0.4043502710565298,
    0.404138344052912,
    0.40391392452649016,
    0.40451302695448715,
    0.4089474437177498,
    0.4061053214047568,
    0.4116549486169974,
    0.4088142080075193,
    0.40850370966069344,
    0.41427581767281557,
    0.41306858864300594,
    0.41016440556547995,
    0.40902034978615837,
    0.41200022651483986,
    0.414724370310369,
    0.4133671394121485,
    0.4161990078502458,
    0.41888855917652185,
    0.41809837066491884,
    0.4169631279415434,
    0.4183184981287749,
    0.4172899323849689,
    0.4172609175022156,
    0.41513783632403195,
    0.4200732973494137,
    0.41998291703062224,
    0.42827566587236127,
    0.4319615536087604,
    0.43002162393671844,
    0.4349062011355373,
    0.42979406558496625,
    0.42677400768587614,
    0.4226701948093459,
    0.41850297041843304,
    0.41775708632742375,
    0.4105586862602121,
    0.4095931408545264,
    0.4104051699793352,
    0.40989286674310776,
    0.4042325037276546,
    0.4075409166201846,
    0.401435024076215,
    0.400313553805421,
    0.4039102658088816,
    0.40366444874579294,
    0.40093593027615265,
    0.40500598051010234,
    0.40802255337059423,
    0.4064553673166641,
    0.4021199701377242,
    0.40109506215551466,
    0.3990923835355285,
    0.39857410459815035,
    0.3985053203672649,
    0.4027621802948102,
    0.40878666574132355,
    0.4077967822197989,
    0.40939035671326773,
    0.4085014865422491,
    0.4120312493524624,
    0.40810185710643043,
    0.40746008897370367,
    0.4058394596788583,
    0.40487169520743227,
    0.40616198591136854,
    0.3990136612632462,
    0.40442084482191615,
    0.40524321903917804,
    0.4094531822727613,
    0.4088572845495702,
    0.4076664290384262,
    0.41419724126283247,
    0.41446793670609045,
    0.4140593045134759,
    0.415007847319994,
    0.41472407342593487,
    0.4114233009745936,
    0.41225901868825976,
    0.4121807045521279,
    0.41079584638079214,
    0.4126242650026113,
    0.41183922259359584,
    0.41100850514283455,
    0.4067479598550686,
    0.4060769467019942,
    0.4081949797884539,
    0.40552041232439995,
    0.4032182368855521,
    0.39446466751407067,
    0.39896401186591557,
    0.3969761717092206,
    0.39589567479022314,
    0.3929712189778363,
    0.3871854227785519,
    0.3905326432913109,
    0.3890228366703519,
    0.39023215250967047,
    0.38829311256383936,
    0.3832018084013547,
    0.3788853578276808,
    0.3740880305050457,
    0.379899809903716,
    0.38567972651758725,
    0.3797485637689926
  ],
  "greedy_cover": [
    0.0,
    0.5870906225734748,
    0.8411036778301637,
    0.9256537055526921,
    0.9712720031760276,
    0.9912357884518526,
    0.9961399656497697,
    0.997627967873066
  ],
  "random_cover": [
    0.0,
    0.41334291096184483,
    0.5978416015517628,
    0.7017962015635031,
    0.7700935376335928,
    0.8125100415074689,
    0.8439043889563816,
    0.8667252862206164
  ],
  "dirs": [
    0.0,
    0.017453292519943295,
    0.03490658503988659,
    0.05235987755982989,
    0.06981317007977318,
    0.08726646259971647,
    0.10471975511965978,
    0.12217304763960307,
    0.13962634015954636,
    0.15707963267948966,
    0.17453292519943295,
    0.19198621771937624,
    0.20943951023931956,
    0.22689280275926285,
    0.24434609527920614,
    0.2617993877991494,
    0.2792526803190927,
    0.29670597283903605,
    0.3141592653589793,
    0.33161255787892263,
    0.3490658503988659,
    0.3665191429188092,
    0.3839724354387525,
    0.4014257279586958,
    0.4188790204786391,
    0.4363323129985824,
    0.4537856055185257,
    0.47123889803846897,
    0.4886921905584123,
    0.5061454830783556,
    0.5235987755982988,
    0.5410520681182421,
    0.5585053606381855,
    0.5759586531581288,
    0.5934119456780721,
    0.6108652381980153,
    0.6283185307179586,
    0.6457718232379019,
    0.6632251157578453,
    0.6806784082777885,
    0.6981317007977318,
    0.7155849933176751,
    0.7330382858376184,
    0.7504915783575618,
    0.767944870877505,
    0.7853981633974483,
    0.8028514559173916,
    0.8203047484373349,
    0.8377580409572782,
    0.8552113334772214,
    0.8726646259971648,
    0.8901179185171081,
    0.9075712110370514,
    0.9250245035569946,
    0.9424777960769379,
    0.9599310885968813,
    0.9773843811168246,
    0.9948376736367679,
    1.0122909661567112,
    1.0297442586766545,
    1.0471975511965976,
    1.064650843716541,
    1.0821041362364843,
    1.0995574287564276,
    1.117010721276371,
    1.1344640137963142,
    1.1519173063162575,
    1.1693705988362009,
    1.1868238913561442,
    1.2042771838760873,
    1.2217304763960306,
    1.239183768915974,
    1.2566370614359172,
    1.2740903539558606,
    1.2915436464758039,
    1.3089969389957472,
    1.3264502315156905,
    1.3439035240356338,
    1.361356816555577,
    1.3788101090755203,
    1.3962634015954636,
    1.413716694115407,
    1.4311699866353502,
    1.4486232791552935,
    1.4660765716752369,
    1.4835298641951802,
    1.5009831567151235,
    1.5184364492350666,
    1.53588974175501,
    1.5533430342749532,
    1.5707963267948966,
    1.5882496193148399,
    1.6057029118347832,
    1.6231562043547265,
    1.6406094968746698,
    1.6580627893946132,
    1.6755160819145565,
    1.6929693744344996,
    1.710422666954443,
    1.7278759594743862,
    1.7453292519943295,
    1.7627825445142729,
    1.7802358370342162,
    1.7976891295541595,
    1.8151424220741028,
    1.8325957145940461,
    1.8500490071139892,
    1.8675022996339325,
    1.8849555921538759,
    1.9024088846738192,
    1.9198621771937625,
    1.9373154697137058,
    1.9547687622336491,
    1.9722220547535925,
    1.9896753472735358,
    2.007128639793479,
    2.0245819323134224,
    2.0420352248333655,
    2.059488517353309,
    2.076941809873252,
    2.0943951023931953,
    2.111848394913139,
    2.129301687433082,
    2.1467549799530254,
    2.1642082724729685,
    2.181661564992912,
    2.199114857512855,
    2.2165681500327987,
    2.234021442552742,
    2.251474735072685,
    2.2689280275926285,
    2.2863813201125716,
    2.303834612632515,
    2.321287905152458,
    2.3387411976724017,
    2.356194490192345,
    2.3736477827122884,
    2.3911010752322315,
    2.4085543677521746,
    2.426007660272118,
    2.443460952792061,
    2.4609142453120048,
    2.478367537831948,
    2.4958208303518914,
    2.5132741228718345,
    2.530727415391778,
    2.548180707911721,
    2.5656340004316642,
    2.5830872929516078,
    2.600540585471551,
    2.6179938779914944,
    2.6354471705114375,
    2.652900463031381,
    2.670353755551324,
    2.6878070480712677,
    2.705260340591211,
    2.722713633111154,
    2.7401669256310974,
    2.7576202181510405,
    2.775073510670984,
    2.792526803190927,
    2.8099800957108707,
    2.827433388230814,
    2.8448866807507573,
    2.8623399732707004,
    2.8797932657906435,
    2.897246558310587,
    2.91469985083053,
    2.9321531433504737,
    2.949606435870417,
    2.9670597283903604,
    2.9845130209103035,
    3.001966313430247,
    3.01941960595019,
    3.036872898470133,
    3.0543261909900767,
    3.07177948351002,
    3.0892327760299634,
    3.1066860685499065,
    3.12413936106985
  ],
  "cone_frac": [
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.05,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.1111111111111111,
    0.11666666666666667,
    0.31666666666666665,
    0.1,
    0.1,
    0.31666666666666665,
    0.31666666666666665,
    0.16666666666666666,
    0.16666666666666666,
    0.31666666666666665,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.016666666666666666,
    0.17777777777777778,
    0.22777777777777777,
    0.55,
    0.5666666666666667,
    0.55,
    0.5777777777777777,
    0.55,
    0.5666666666666667,
    0.016666666666666666,
    0.6,
    0.65,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.05,
    0.11666666666666667,
    0.12777777777777777,
    0.12777777777777777,
    0.08333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.17777777777777778,
    0.34444444444444444,
    0.6888888888888889,
    0.1,
    0.1,
    0.6888888888888889,
    0.6888888888888889,
    0.17777777777777778,
    0.22777777777777777,
    0.7388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3611111111111111,
    0.3611111111111111,
    0.5944444444444444,
    0.5944444444444444,
    0.3388888888888889,
    0.3388888888888889,
    0.4,
    0.4,
    0.5944444444444444,
    0.5944444444444444,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.3388888888888889,
    0.3388888888888889,
    0.37222222222222223,
    0.37222222222222223,
    0.6055555555555555,
    0.6055555555555555,
    0.3388888888888889,
    0.3388888888888889,
    0.5444444444444444,
    0.5444444444444444,
    0.7388888888888889,
    0.7388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3611111111111111,
    0.3611111111111111,
    0.5944444444444444,
    0.5944444444444444,
    0.3388888888888889,
    0.3388888888888889,
    0.4,
    0.4,
    0.5944444444444444,
    0.5944444444444444,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.3388888888888889,
    0.3388888888888889,
    0.37222222222222223,
    0.37222222222222223,
    0.6055555555555555,
    0.6055555555555555,
    0.3388888888888889,
    0.3388888888888889,
    0.5444444444444444,
    0.5444444444444444,
    0.7388888888888889,
    0.7388888888888889,
    0.31666666666666665,
    0.4222222222222222,
    0.4222222222222222,
    0.31666666666666665,
    0.31666666666666665,
    0.46111111111111114,
    0.46111111111111114,
    0.31666666666666665,
    0.05,
    0.05555555555555555,
    0.23333333333333334,
    0.23333333333333334,
    0.2722222222222222,
    0.2777777777777778,
    0.31666666666666665,
    0.5444444444444444,
    0.5444444444444444,
    0.31666666666666665,
    0.31666666666666665,
    0.65,
    0.65,
    0.31666666666666665,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.016666666666666666,
    0.17777777777777778,
    0.22777777777777777,
    0.55,
    0.5666666666666667,
    0.55,
    0.5777777777777777,
    0.55,
    0.5666666666666667,
    0.016666666666666666,
    0.6,
    0.65,
    0.5833333333333334,
    0.4222222222222222,
    0.4222222222222222,
    0.5833333333333334,
    0.5833333333333334,
    0.46111111111111114,
    0.46111111111111114,
    0.5833333333333334,
    0.05,
    0.11666666666666667,
    0.12777777777777777,
    0.12777777777777777,
    0.24444444444444444,
    0.29444444444444445,
    0.2722222222222222,
    0.17777777777777778,
    0.5055555555555555,
    0.6888888888888889,
    0.5444444444444444,
    0.5444444444444444,
    0.6888888888888889,
    0.6888888888888889,
    0.6611111111111111,
    0.7111111111111111,
    0.7388888888888889,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.05,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.1111111111111111,
    0.11666666666666667,
    0.31666666666666665,
    0.1,
    0.1,
    0.31666666666666665,
    0.31666666666666665,
    0.16666666666666666,
    0.16666666666666666,
    0.31666666666666665,
    0.5722222222222222,
    0.5722222222222222,
    0.5722222222222222,
    0.5722222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.3611111111111111,
    0.3611111111111111,
    0.4388888888888889,
    0.46111111111111114,
    0.6944444444444444,
    0.7166666666666667,
    0.6055555555555555,
    0.6055555555555555,
    0.4388888888888889,
    0.4666666666666667,
    0.6944444444444444,
    0.7222222222222222,
    0.7444444444444445,
    0.7611111111111111,
    0.7444444444444445,
    0.7722222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.4388888888888889,
    0.46111111111111114,
    0.7055555555555556,
    0.7277777777777777,
    0.7611111111111111,
    0.7777777777777778,
    0.4388888888888889,
    0.4666666666666667,
    0.85,
    0.8777777777777778,
    0.6888888888888889,
    0.6888888888888889,
    0.6888888888888889,
    0.6888888888888889,
    0.05,
    0.11666666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.4388888888888889,
    0.46111111111111114,
    0.6944444444444444,
    0.7166666666666667,
    0.6055555555555555,
    0.6055555555555555,
    0.08333333333333333,
    0.4388888888888889,
    0.5666666666666667,
    0.1111111111111111,
    0.6944444444444444,
    0.8222222222222222,
    0.7944444444444444,
    0.1,
    0.1,
    0.7944444444444444,
    0.37222222222222223,
    0.37222222222222223,
    0.4388888888888889,
    0.46111111111111114,
    0.7055555555555556,
    0.7277777777777777,
    0.7944444444444444,
    0.17777777777777778,
    0.4388888888888889,
    0.6611111111111111,
    0.8833333333333333,
    0.31666666666666665,
    0.4222222222222222,
    0.4222222222222222,
    0.31666666666666665,
    0.31666666666666665,
    0.6666666666666666,
    0.6666666666666666,
    0.31666666666666665,
    0.05,
    0.05555555555555555,
    0.5722222222222222,
    0.5722222222222222,
    0.5722222222222222,
    0.5722222222222222,
    0.6833333333333333,
    0.6833333333333333,
    0.7222222222222222,
    0.7277777777777777,
    0.31666666666666665,
    0.5444444444444444,
    0.5444444444444444,
    0.31666666666666665,
    0.7444444444444445,
    0.7611111111111111,
    0.7444444444444445,
    0.7722222222222223,
    0.31666666666666665,
    0.8555555555555555,
    0.8722222222222222,
    0.31666666666666665,
    0.7111111111111111,
    0.4222222222222222,
    0.4222222222222222,
    0.7111111111111111,
    0.05,
    0.11666666666666667,
    0.7611111111111111,
    0.6666666666666666,
    0.6666666666666666,
    0.7888888888888889,
    0.8166666666666667,
    0.5444444444444444,
    0.5444444444444444,
    0.8166666666666667,
    0.8666666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.18888888888888888,
    0.18888888888888888,
    0.20555555555555555,
    0.20555555555555555,
    0.5111111111111111,
    0.5111111111111111,
    0.5277777777777778,
    0.5277777777777778,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.5,
    0.5,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.5,
    0.5,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.18888888888888888,
    0.18888888888888888,
    0.20555555555555555,
    0.20555555555555555,
    0.5111111111111111,
    0.5111111111111111,
    0.5277777777777778,
    0.5277777777777778,
    0.5,
    0.5,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.5,
    0.5,
    0.15,
    0.15,
    0.15,
    0.15,
    0.17222222222222222,
    0.17222222222222222,
    0.11666666666666667,
    0.11666666666666667,
    0.2388888888888889,
    0.2388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.11666666666666667,
    0.11666666666666667,
    0.37222222222222223,
    0.37222222222222223,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.14444444444444443,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.14444444444444443,
    0.15,
    0.15,
    0.15,
    0.15,
    0.17222222222222222,
    0.17222222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.3333333333333333,
    0.3333333333333333,
    0.3388888888888889,
    0.3388888888888889,
    0.2722222222222222,
    0.2722222222222222,
    0.4666666666666667,
    0.4666666666666667,
    0.39444444444444443,
    0.4111111111111111,
    0.39444444444444443,
    0.4111111111111111,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.40555555555555556,
    0.43333333333333335,
    0.3888888888888889,
    0.42777777777777776,
    0.5611111111111111,
    0.6,
    0.39444444444444443,
    0.4111111111111111,
    0.39444444444444443,
    0.4111111111111111,
    0.3055555555555556,
    0.35,
    0.3055555555555556,
    0.35,
    0.40555555555555556,
    0.43333333333333335,
    0.39444444444444443,
    0.4388888888888889,
    0.5666666666666667,
    0.6111111111111112,
    0.2111111111111111,
    0.39444444444444443,
    0.5555555555555556,
    0.2111111111111111,
    0.39444444444444443,
    0.5555555555555556,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.3,
    0.4444444444444444,
    0.2777777777777778,
    0.3,
    0.5166666666666667,
    0.4,
    0.40555555555555556,
    0.7444444444444445,
    0.17222222222222222,
    0.3888888888888889,
    0.5333333333333333,
    0.43333333333333335,
    0.5611111111111111,
    0.7777777777777778,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.14444444444444443,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.14444444444444443,
    0.2111111111111111,
    0.39444444444444443,
    0.5555555555555556,
    0.2111111111111111,
    0.39444444444444443,
    0.5555555555555556,
    0.17222222222222222,
    0.17222222222222222,
    0.3277777777777778,
    0.3055555555555556,
    0.6,
    0.37222222222222223,
    0.3055555555555556,
    0.6111111111111112,
    0.4,
    0.40555555555555556,
    0.7444444444444445,
    0.3277777777777778,
    0.39444444444444443,
    0.6888888888888889,
    0.5277777777777778,
    0.5666666666666667,
    0.8722222222222222,
    0.3,
    0.3,
    0.11666666666666667,
    0.11666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.11666666666666667,
    0.11666666666666667,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.18888888888888888,
    0.18888888888888888,
    0.13333333333333333,
    0.13333333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.5111111111111111,
    0.5111111111111111,
    0.13333333333333333,
    0.13333333333333333,
    0.6777777777777778,
    0.6777777777777778,
    0.5111111111111111,
    0.5111111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.5444444444444444,
    0.5444444444444444,
    0.2722222222222222,
    0.2722222222222222,
    0.6388888888888888,
    0.6555555555555556,
    0.6388888888888888,
    0.6555555555555556,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.65,
    0.6777777777777778,
    0.3888888888888889,
    0.42777777777777776,
    0.8055555555555556,
    0.8444444444444444,
    0.6388888888888888,
    0.6555555555555556,
    0.6388888888888888,
    0.6555555555555556,
    0.3055555555555556,
    0.35,
    0.3055555555555556,
    0.35,
    0.65,
    0.6777777777777778,
    0.39444444444444443,
    0.4388888888888889,
    0.8111111111111111,
    0.8555555555555555,
    0.6888888888888889,
    0.6888888888888889,
    0.3,
    0.3,
    0.17222222222222222,
    0.3,
    0.4444444444444444,
    0.37222222222222223,
    0.3,
    0.6111111111111112,
    0.7,
    0.17222222222222222,
    0.3888888888888889,
    0.5333333333333333,
    0.8555555555555555,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.18888888888888888,
    0.18888888888888888,
    0.13333333333333333,
    0.13333333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.5111111111111111,
    0.5111111111111111,
    0.13333333333333333,
    0.13333333333333333,
    0.6777777777777778,
    0.6777777777777778,
    0.6888888888888889,
    0.6888888888888889,
    0.5111111111111111,
    0.5111111111111111,
    0.3277777777777778,
    0.3055555555555556,
    0.6,
    0.5833333333333334,
    0.3055555555555556,
    0.8222222222222222,
    0.7,
    0.3277777777777778,
    0.39444444444444443,
    0.6888888888888889,
    0.8611111111111112,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.5222222222222223,
    0.5611111111111111,
    0.5222222222222223,
    0.5611111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.39444444444444443,
    0.4111111111111111,
    0.5166666666666667,
    0.5333333333333333,
    0.6666666666666666,
    0.7055555555555556,
    0.40555555555555556,
    0.43333333333333335,
    0.6833333333333333,
    0.7222222222222222,
    0.40555555555555556,
    0.40555555555555556,
    0.39444444444444443,
    0.4111111111111111,
    0.6333333333333333,
    0.65,
    0.40555555555555556,
    0.43333333333333335,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.11666666666666667,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.15,
    0.15,
    0.15,
    0.15,
    0.11666666666666667,
    0.11666666666666667,
    0.3388888888888889,
    0.3388888888888889,
    0.37222222222222223,
    0.37222222222222223,
    0.6111111111111112,
    0.6111111111111112,
    0.17222222222222222,
    0.17222222222222222,
    0.6611111111111111,
    0.6611111111111111,
    0.15,
    0.15,
    0.15,
    0.15,
    0.6111111111111112,
    0.6111111111111112,
    0.3388888888888889,
    0.3388888888888889,
    0.7944444444444444,
    0.7944444444444444,
    0.5444444444444444,
    0.5444444444444444,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.5444444444444444,
    0.5444444444444444,
    0.5222222222222223,
    0.17222222222222222,
    0.6666666666666666,
    0.17222222222222222,
    0.17222222222222222,
    0.5222222222222223,
    0.2777777777777778,
    0.7388888888888889,
    0.2722222222222222,
    0.2722222222222222,
    0.39444444444444443,
    0.2111111111111111,
    0.5555555555555556,
    0.5166666666666667,
    0.2111111111111111,
    0.6777777777777778,
    0.6666666666666666,
    0.17222222222222222,
    0.8111111111111111,
    0.40555555555555556,
    0.4,
    0.7444444444444445,
    0.6833333333333333,
    0.43333333333333335,
    0.9,
    0.6722222222222223,
    0.17222222222222222,
    0.17222222222222222,
    0.7055555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.39444444444444443,
    0.2111111111111111,
    0.5555555555555556,
    0.6333333333333333,
    0.2111111111111111,
    0.7944444444444444,
    0.6722222222222223,
    0.40555555555555556,
    0.4,
    0.7444444444444445,
    0.8611111111111112,
    0.3,
    0.3,
    0.11666666666666667,
    0.11666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.11666666666666667,
    0.11666666666666667,
    0.5222222222222223,
    0.5611111111111111,
    0.5222222222222223,
    0.5611111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.7055555555555556,
    0.7222222222222222,
    0.7055555555555556,
    0.7222222222222222,
    0.6666666666666666,
    0.7055555555555556,
    0.7166666666666667,
    0.7444444444444445,
    0.8722222222222222,
    0.9111111111111111,
    0.5944444444444444,
    0.5944444444444444,
    0.8055555555555556,
    0.8222222222222222,
    0.8555555555555555,
    0.8722222222222222,
    0.8166666666666667,
    0.8444444444444444,
    0.7333333333333333,
    0.2722222222222222,
    0.2722222222222222,
    0.7333333333333333,
    0.3,
    0.3,
    0.17222222222222222,
    0.5222222222222223,
    0.6666666666666666,
    0.37222222222222223,
    0.5222222222222223,
    0.8333333333333334,
    0.7444444444444445,
    0.17222222222222222,
    0.6666666666666666,
    0.8111111111111111,
    0.9,
    0.8611111111111112,
    0.5944444444444444,
    0.5944444444444444,
    0.8944444444444445,
    0.8722222222222222,
    0.4,
    0.4,
    0.22777777777777777,
    0.22777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.4722222222222222,
    0.4722222222222222,
    0.5166666666666667,
    0.5166666666666667,
    0.4,
    0.4,
    0.22777777777777777,
    0.22777777777777777,
    0.26666666666666666,
    0.26666666666666666,
    0.4888888888888889,
    0.4888888888888889,
    0.5222222222222223,
    0.5222222222222223,
    0.4222222222222222,
    0.4444444444444444,
    0.42777777777777776,
    0.48333333333333334,
    0.6833333333333333,
    0.7388888888888889,
    0.4222222222222222,
    0.4444444444444444,
    0.43333333333333335,
    0.5055555555555555,
    0.6888888888888889,
    0.7611111111111111,
    0.4222222222222222,
    0.4444444444444444,
    0.43333333333333335,
    0.4888888888888889,
    0.6833333333333333,
    0.7388888888888889,
    0.4222222222222222,
    0.4444444444444444,
    0.4388888888888889,
    0.5222222222222223,
    0.6888888888888889,
    0.7722222222222223,
    0.48333333333333334,
    0.4444444444444444,
    0.42777777777777776,
    0.7277777777777777,
    0.7444444444444445,
    0.22777777777777777,
    0.22777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.4722222222222222,
    0.4722222222222222,
    0.48333333333333334,
    0.5611111111111111,
    0.43333333333333335,
    0.8444444444444444,
    0.75,
    0.48333333333333334,
    0.4444444444444444,
    0.43333333333333335,
    0.7333333333333333,
    0.7444444444444445,
    0.22777777777777777,
    0.22777777777777777,
    0.3,
    0.3,
    0.5222222222222223,
    0.5222222222222223,
    0.48333333333333334,
    0.5666666666666667,
    0.4388888888888889,
    0.8555555555555555,
    0.75,
    0.2777777777777778,
    0.3388888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.42777777777777776,
    0.4888888888888889,
    0.42777777777777776,
    0.4888888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.42777777777777776,
    0.4888888888888889,
    0.42777777777777776,
    0.4888888888888889,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.2777777777777778,
    0.21666666666666667,
    0.5111111111111111,
    0.2777777777777778,
    0.21666666666666667,
    0.5111111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.42777777777777776,
    0.21666666666666667,
    0.6611111111111111,
    0.42777777777777776,
    0.21666666666666667,
    0.6611111111111111,
    0.2777777777777778,
    0.23333333333333334,
    0.5277777777777778,
    0.2777777777777778,
    0.23333333333333334,
    0.5277777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.42777777777777776,
    0.23333333333333334,
    0.6777777777777778,
    0.42777777777777776,
    0.23333333333333334,
    0.6777777777777778,
    0.4,
    0.4,
    0.37777777777777777,
    0.37777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.6222222222222222,
    0.6222222222222222,
    0.5166666666666667,
    0.5166666666666667,
    0.4,
    0.4,
    0.37777777777777777,
    0.37777777777777777,
    0.26666666666666666,
    0.26666666666666666,
    0.6388888888888888,
    0.6388888888888888,
    0.5222222222222223,
    0.5222222222222223,
    0.5111111111111111,
    0.5333333333333333,
    0.42777777777777776,
    0.48333333333333334,
    0.7722222222222223,
    0.8277777777777777,
    0.5111111111111111,
    0.5333333333333333,
    0.43333333333333335,
    0.5055555555555555,
    0.7777777777777778,
    0.85,
    0.5111111111111111,
    0.5333333333333333,
    0.43333333333333335,
    0.4888888888888889,
    0.7722222222222223,
    0.8277777777777777,
    0.5111111111111111,
    0.5333333333333333,
    0.4388888888888889,
    0.5222222222222223,
    0.7777777777777778,
    0.8611111111111112,
    0.5777777777777777,
    0.4444444444444444,
    0.42777777777777776,
    0.7277777777777777,
    0.8388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.6222222222222222,
    0.6222222222222222,
    0.5777777777777777,
    0.5611111111111111,
    0.43333333333333335,
    0.8444444444444444,
    0.8444444444444444,
    0.5777777777777777,
    0.4444444444444444,
    0.43333333333333335,
    0.7333333333333333,
    0.8388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.3,
    0.3,
    0.6722222222222223,
    0.6722222222222223,
    0.5777777777777777,
    0.5666666666666667,
    0.4388888888888889,
    0.8555555555555555,
    0.8444444444444444,
    0.4,
    0.4,
    0.22777777777777777,
    0.22777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.4722222222222222,
    0.4722222222222222,
    0.5166666666666667,
    0.5166666666666667,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.15,
    0.4,
    0.4,
    0.22777777777777777,
    0.22777777777777777,
    0.3055555555555556,
    0.3055555555555556,
    0.4888888888888889,
    0.4888888888888889,
    0.5611111111111111,
    0.5611111111111111,
    0.4222222222222222,
    0.4444444444444444,
    0.42777777777777776,
    0.48333333333333334,
    0.6833333333333333,
    0.7388888888888889,
    0.4222222222222222,
    0.4444444444444444,
    0.43333333333333335,
    0.5055555555555555,
    0.6888888888888889,
    0.7611111111111111,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.2777777777777778,
    0.3388888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.43333333333333335,
    0.49444444444444446,
    0.43333333333333335,
    0.49444444444444446,
    0.4222222222222222,
    0.4444444444444444,
    0.43333333333333335,
    0.4888888888888889,
    0.6833333333333333,
    0.7388888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.2777777777777778,
    0.3388888888888889,
    0.4222222222222222,
    0.4444444444444444,
    0.5777777777777777,
    0.6388888888888888,
    0.8277777777777777,
    0.8888888888888888,
    0.48333333333333334,
    0.4444444444444444,
    0.42777777777777776,
    0.7277777777777777,
    0.7444444444444445,
    0.22777777777777777,
    0.22777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.4722222222222222,
    0.4722222222222222,
    0.48333333333333334,
    0.5611111111111111,
    0.43333333333333335,
    0.8444444444444444,
    0.75,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.22777777777777777,
    0.2777777777777778,
    0.5111111111111111,
    0.22777777777777777,
    0.2777777777777778,
    0.5111111111111111,
    0.22777777777777777,
    0.43333333333333335,
    0.6666666666666666,
    0.22777777777777777,
    0.43333333333333335,
    0.6666666666666666,
    0.48333333333333334,
    0.4444444444444444,
    0.43333333333333335,
    0.7333333333333333,
    0.7444444444444445,
    0.22777777777777777,
    0.22777777777777777,
    0.3611111111111111,
    0.2777777777777778,
    0.5944444444444444,
    0.5444444444444444,
    0.2777777777777778,
    0.7777777777777778,
    0.48333333333333334,
    0.6055555555555555,
    0.5777777777777777,
    0.8944444444444445,
    0.8888888888888888,
    0.4,
    0.4,
    0.42777777777777776,
    0.42777777777777776,
    0.24444444444444444,
    0.24444444444444444,
    0.6722222222222223,
    0.6722222222222223,
    0.5166666666666667,
    0.5166666666666667,
    0.42777777777777776,
    0.48333333333333334,
    0.5111111111111111,
    0.5333333333333333,
    0.7722222222222223,
    0.8277777777777777,
    0.43333333333333335,
    0.5055555555555555,
    0.5111111111111111,
    0.5333333333333333,
    0.7777777777777778,
    0.85,
    0.4,
    0.4,
    0.5833333333333334,
    0.6388888888888888,
    0.5833333333333334,
    0.6055555555555555,
    0.8444444444444444,
    0.9,
    0.8388888888888889,
    0.8611111111111112,
    0.5888888888888889,
    0.4444444444444444,
    0.42777777777777776,
    0.7277777777777777,
    0.85,
    0.42777777777777776,
    0.42777777777777776,
    0.24444444444444444,
    0.24444444444444444,
    0.6722222222222223,
    0.6722222222222223,
    0.5888888888888889,
    0.5611111111111111,
    0.43333333333333335,
    0.8444444444444444,
    0.8555555555555555,
    0.6388888888888888,
    0.4444444444444444,
    0.5833333333333334,
    0.8833333333333333,
    0.9,
    0.8833333333333333,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.022222222222222223,
    0.022222222222222223,
    0.19444444444444445,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.022222222222222223,
    0.022222222222222223,
    0.42777777777777776,
    0.011111111111111112,
    0.011111111111111112,
    0.03888888888888889,
    0.03888888888888889,
    0.011111111111111112,
    0.011111111111111112,
    0.03888888888888889,
    0.03888888888888889,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.07777777777777778,
    0.07777777777777778,
    0.21666666666666667,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.31666666666666665,
    0.2611111111111111,
    0.5111111111111111,
    0.45,
    0.45,
    0.45,
    0.07777777777777778,
    0.07777777777777778,
    0.45,
    0.005555555555555556,
    0.35,
    0.42777777777777776,
    0.18888888888888888,
    0.21666666666666667,
    0.1,
    0.42777777777777776,
    0.5222222222222223,
    0.005555555555555556,
    0.35,
    0.42777777777777776,
    0.1,
    0.23333333333333334,
    0.36666666666666664,
    0.18333333333333332,
    0.4722222222222222,
    0.6055555555555555,
    0.3055555555555556,
    0.3055555555555556,
    0.35,
    0.35,
    0.3055555555555556,
    0.3055555555555556,
    0.35,
    0.35,
    0.005555555555555556,
    0.5555555555555556,
    0.6333333333333333,
    0.24444444444444444,
    0.2722222222222222,
    0.1,
    0.6333333333333333,
    0.7277777777777777,
    0.005555555555555556,
    0.5555555555555556,
    0.6333333333333333,
    0.1,
    0.28888888888888886,
    0.4222222222222222,
    0.18333333333333332,
    0.6777777777777778,
    0.8111111111111111,
    0.005555555555555556,
    0.35555555555555557,
    0.43333333333333335,
    0.18888888888888888,
    0.21666666666666667,
    0.1,
    0.43333333333333335,
    0.5277777777777778,
    0.005555555555555556,
    0.35555555555555557,
    0.43333333333333335,
    0.1,
    0.23333333333333334,
    0.36666666666666664,
    0.18333333333333332,
    0.4777777777777778,
    0.6111111111111112,
    0.3388888888888889,
    0.3388888888888889,
    0.38333333333333336,
    0.38333333333333336,
    0.3388888888888889,
    0.3388888888888889,
    0.38333333333333336,
    0.38333333333333336,
    0.005555555555555556,
    0.5888888888888889,
    0.6666666666666666,
    0.24444444444444444,
    0.2722222222222222,
    0.1,
    0.6666666666666666,
    0.7611111111111111,
    0.005555555555555556,
    0.5888888888888889,
    0.6666666666666666,
    0.1,
    0.28888888888888886,
    0.4222222222222222,
    0.18333333333333332,
    0.7111111111111111,
    0.8444444444444444,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.022222222222222223,
    0.022222222222222223,
    0.19444444444444445,
    0.31666666666666665,
    0.26666666666666666,
    0.5166666666666667,
    0.31666666666666665,
    0.26666666666666666,
    0.5166666666666667,
    0.31666666666666665,
    0.26666666666666666,
    0.5166666666666667,
    0.31666666666666665,
    0.26666666666666666,
    0.5166666666666667,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.022222222222222223,
    0.022222222222222223,
    0.42777777777777776,
    0.25555555555555554,
    0.35,
    0.5444444444444444,
    0.18888888888888888,
    0.21666666666666667,
    0.32222222222222224,
    0.42777777777777776,
    0.6111111111111112,
    0.25555555555555554,
    0.35,
    0.5444444444444444,
    0.16666666666666666,
    0.23333333333333334,
    0.43333333333333335,
    0.38333333333333336,
    0.4722222222222222,
    0.6722222222222223,
    0.3055555555555556,
    0.3055555555555556,
    0.35,
    0.35,
    0.3055555555555556,
    0.3055555555555556,
    0.35,
    0.35,
    0.25555555555555554,
    0.5555555555555556,
    0.75,
    0.24444444444444444,
    0.2722222222222222,
    0.32222222222222224,
    0.6333333333333333,
    0.8166666666666667,
    0.25555555555555554,
    0.5555555555555556,
    0.75,
    0.16666666666666666,
    0.28888888888888886,
    0.4888888888888889,
    0.38333333333333336,
    0.6777777777777778,
    0.8777777777777778,
    0.5055555555555555,
    0.18888888888888888,
    0.21666666666666667,
    0.5833333333333334,
    0.5055555555555555,
    0.22777777777777777,
    0.23333333333333334,
    0.49444444444444446,
    0.6277777777777778,
    0.31666666666666665,
    0.4888888888888889,
    0.7388888888888889,
    0.31666666666666665,
    0.5333333333333333,
    0.7833333333333333,
    0.31666666666666665,
    0.4888888888888889,
    0.7388888888888889,
    0.31666666666666665,
    0.5333333333333333,
    0.7833333333333333,
    0.7388888888888889,
    0.24444444444444444,
    0.2722222222222222,
    0.8166666666666667,
    0.7388888888888889,
    0.22777777777777777,
    0.28888888888888886,
    0.55,
    0.8611111111111112,
    0.19444444444444445,
    0.19444444444444445,
    0.10555555555555556,
    0.10555555555555556,
    0.35,
    0.35,
    0.43333333333333335,
    0.43333333333333335,
    0.19444444444444445,
    0.3888888888888889,
    0.3888888888888889,
    0.19444444444444445,
    0.34444444444444444,
    0.3055555555555556,
    0.5388888888888889,
    0.34444444444444444,
    0.3055555555555556,
    0.5388888888888889,
    0.18888888888888888,
    0.21666666666666667,
    0.35,
    0.005555555555555556,
    0.42777777777777776,
    0.42777777777777776,
    0.1,
    0.5222222222222223,
    0.4388888888888889,
    0.36666666666666664,
    0.6333333333333333,
    0.35,
    0.005555555555555556,
    0.42777777777777776,
    0.6777777777777778,
    0.45,
    0.8722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.35,
    0.37777777777777777,
    0.6,
    0.005555555555555556,
    0.6777777777777778,
    0.6777777777777778,
    0.1,
    0.7722222222222223,
    0.5333333333333333,
    0.6388888888888888,
    0.005555555555555556,
    0.7166666666666667,
    0.6166666666666667,
    0.011111111111111112,
    0.011111111111111112,
    0.03888888888888889,
    0.03888888888888889,
    0.011111111111111112,
    0.011111111111111112,
    0.03888888888888889,
    0.03888888888888889,
    0.21666666666666667,
    0.21666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.4722222222222222,
    0.4722222222222222,
    0.21666666666666667,
    0.4444444444444444,
    0.4444444444444444,
    0.21666666666666667,
    0.34444444444444444,
    0.3055555555555556,
    0.5388888888888889,
    0.34444444444444444,
    0.3055555555555556,
    0.5388888888888889,
    0.18888888888888888,
    0.21666666666666667,
    0.35555555555555557,
    0.005555555555555556,
    0.43333333333333335,
    0.43333333333333335,
    0.1,
    0.5277777777777778,
    0.4388888888888889,
    0.36666666666666664,
    0.6333333333333333,
    0.35555555555555557,
    0.005555555555555556,
    0.43333333333333335,
    0.6833333333333333,
    0.45,
    0.8777777777777778,
    0.49444444444444446,
    0.49444444444444446,
    0.35,
    0.37777777777777777,
    0.6388888888888888,
    0.005555555555555556,
    0.7166666666666667,
    0.7166666666666667,
    0.1,
    0.8111111111111111,
    0.5555555555555556,
    0.6944444444444444,
    0.005555555555555556,
    0.7722222222222223,
    0.6388888888888888,
    0.19444444444444445,
    0.19444444444444445,
    0.10555555555555556,
    0.10555555555555556,
    0.35,
    0.35,
    0.43333333333333335,
    0.43333333333333335,
    0.19444444444444445,
    0.3888888888888889,
    0.3888888888888889,
    0.19444444444444445,
    0.34444444444444444,
    0.3111111111111111,
    0.5444444444444444,
    0.34444444444444444,
    0.3111111111111111,
    0.5444444444444444,
    0.18888888888888888,
    0.21666666666666667,
    0.35,
    0.25555555555555554,
    0.5444444444444444,
    0.42777777777777776,
    0.32222222222222224,
    0.6111111111111112,
    0.4388888888888889,
    0.37222222222222223,
    0.6388888888888888,
    0.35,
    0.25555555555555554,
    0.5444444444444444,
    0.6777777777777778,
    0.5888888888888889,
    0.8777777777777778,
    0.4722222222222222,
    0.4722222222222222,
    0.35,
    0.37777777777777777,
    0.6,
    0.25555555555555554,
    0.7944444444444444,
    0.6777777777777778,
    0.32222222222222224,
    0.8611111111111112,
    0.5333333333333333,
    0.6388888888888888,
    0.25555555555555554,
    0.8333333333333334,
    0.75,
    0.5055555555555555,
    0.18888888888888888,
    0.21666666666666667,
    0.5833333333333334,
    0.10555555555555556,
    0.10555555555555556,
    0.5333333333333333,
    0.34444444444444444,
    0.7666666666666667,
    0.6166666666666667,
    0.34444444444444444,
    0.85,
    0.5055555555555555,
    0.5944444444444444,
    0.4388888888888889,
    0.8611111111111112,
    0.8333333333333334,
    0.7833333333333333,
    0.35,
    0.37777777777777777,
    0.8611111111111112,
    0.8444444444444444,
    0.16666666666666666,
    0.16666666666666666,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.7222222222222222,
    0.25555555555555554,
    0.6833333333333333,
    0.7555555555555555,
    0.7222222222222222,
    0.7222222222222222,
    0.7388888888888889,
    0.7388888888888889,
    0.7222222222222222,
    0.7611111111111111,
    0.7388888888888889,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.027777777777777776,
    0.011111111111111112,
    0.06111111111111111,
    0.011111111111111112,
    0.09444444444444444,
    0.22777777777777777,
    0.22777777777777777,
    0.25555555555555554,
    0.26666666666666666,
    0.22777777777777777,
    0.22777777777777777,
    0.011111111111111112,
    0.06111111111111111,
    0.25555555555555554,
    0.011111111111111112,
    0.3333333333333333,
    0.17777777777777778,
    0.25555555555555554,
    0.75,
    0.75,
    0.75,
    0.75,
    0.7611111111111111,
    0.8111111111111111,
    0.26666666666666666,
    0.7611111111111111,
    0.8444444444444444,
    0.7888888888888889,
    0.7888888888888889,
    0.8055555555555556,
    0.8055555555555556,
    0.8,
    0.85,
    0.8166666666666667,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.7166666666666667,
    0.16666666666666666,
    0.16666666666666666,
    0.6944444444444444,
    0.6944444444444444,
    0.6944444444444444,
    0.6944444444444444,
    0.6944444444444444,
    0.7333333333333333,
    0.25555555555555554,
    0.6944444444444444,
    0.7666666666666667,
    0.7222222222222222,
    0.7222222222222222,
    0.7388888888888889,
    0.7388888888888889,
    0.7222222222222222,
    0.7611111111111111,
    0.7388888888888889,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.18888888888888888,
    0.06111111111111111,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4888888888888889,
    0.5111111111111111,
    0.4888888888888889,
    0.5388888888888889,
    0.22777777777777777,
    0.22777777777777777,
    0.25555555555555554,
    0.26666666666666666,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.22777777777777777,
    0.22777777777777777,
    0.4888888888888889,
    0.5111111111111111,
    0.25555555555555554,
    0.4888888888888889,
    0.7388888888888889,
    0.17777777777777778,
    0.28888888888888886,
    0.8333333333333334,
    0.8333333333333334,
    0.8333333333333334,
    0.8333333333333334,
    0.8444444444444444,
    0.8666666666666667,
    0.26666666666666666,
    0.8444444444444444,
    0.8944444444444445,
    0.8611111111111112,
    0.8611111111111112,
    0.8777777777777778,
    0.8777777777777778,
    0.8722222222222222,
    0.8944444444444445,
    0.8888888888888888,
    0.16666666666666666,
    0.16666666666666666,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.6833333333333333,
    0.7222222222222222,
    0.25555555555555554,
    0.6833333333333333,
    0.7555555555555555,
    0.7222222222222222,
    0.7222222222222222,
    0.75,
    0.7555555555555555,
    0.7222222222222222,
    0.7611111111111111,
    0.75,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.027777777777777776,
    0.011111111111111112,
    0.06111111111111111,
    0.011111111111111112,
    0.09444444444444444,
    0.4777777777777778,
    0.4777777777777778,
    0.5055555555555555,
    0.5166666666666667,
    0.4777777777777778,
    0.4777777777777778,
    0.011111111111111112,
    0.06111111111111111,
    0.5055555555555555,
    0.011111111111111112,
    0.5833333333333334,
    0.17777777777777778,
    0.25555555555555554,
    0.75,
    0.75,
    0.75,
    0.75,
    0.7611111111111111,
    0.8111111111111111,
    0.26666666666666666,
    0.7611111111111111,
    0.8444444444444444,
    0.7888888888888889,
    0.7888888888888889,
    0.8166666666666667,
    0.8222222222222222,
    0.8,
    0.85,
    0.8277777777777777,
    0.06111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.7888888888888889,
    0.7888888888888889,
    0.7888888888888889,
    0.7888888888888889,
    0.7888888888888889,
    0.8277777777777777,
    0.25555555555555554,
    0.7888888888888889,
    0.8611111111111112,
    0.8277777777777777,
    0.8277777777777777,
    0.8555555555555555,
    0.8666666666666667,
    0.8277777777777777,
    0.8666666666666667,
    0.8555555555555555,
    0.17777777777777778,
    0.28888888888888886,
    0.26666666666666666,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.25,
    0.25,
    0.05,
    0.18333333333333332,
    0.26666666666666666,
    0.3333333333333333,
    0.18333333333333332,
    0.5111111111111111,
    0.25,
    0.25,
    0.05,
    0.18333333333333332,
    0.26666666666666666,
    0.3333333333333333,
    0.18333333333333332,
    0.5111111111111111,
    0.43333333333333335,
    0.05,
    0.37222222222222223,
    0.45555555555555555,
    0.6055555555555555,
    0.43333333333333335,
    0.05,
    0.37222222222222223,
    0.45555555555555555,
    0.6055555555555555,
    0.40555555555555556,
    0.24444444444444444,
    0.6055555555555555,
    0.40555555555555556,
    0.2722222222222222,
    0.6333333333333333,
    0.4111111111111111,
    0.28888888888888886,
    0.65,
    0.4111111111111111,
    0.3388888888888889,
    0.7,
    0.40555555555555556,
    0.24444444444444444,
    0.6055555555555555,
    0.40555555555555556,
    0.2722222222222222,
    0.6333333333333333,
    0.4111111111111111,
    0.28888888888888886,
    0.65,
    0.4111111111111111,
    0.3388888888888889,
    0.7,
    0.4722222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.5222222222222223,
    0.4722222222222222,
    0.24444444444444444,
    0.6722222222222223,
    0.4722222222222222,
    0.2722222222222222,
    0.7,
    0.6388888888888888,
    0.2388888888888889,
    0.2388888888888889,
    0.6888888888888889,
    0.25,
    0.25,
    0.05,
    0.18333333333333332,
    0.26666666666666666,
    0.3333333333333333,
    0.18333333333333332,
    0.5111111111111111,
    0.25,
    0.25,
    0.05,
    0.18333333333333332,
    0.26666666666666666,
    0.3333333333333333,
    0.18333333333333332,
    0.5111111111111111,
    0.4722222222222222,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.6444444444444445,
    0.4722222222222222,
    0.24444444444444444,
    0.6722222222222223,
    0.4722222222222222,
    0.2722222222222222,
    0.7,
    0.6388888888888888,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.8111111111111111,
    0.16666666666666666,
    0.21666666666666667,
    0.3055555555555556,
    0.3055555555555556,
    0.48333333333333334,
    0.5333333333333333,
    0.16666666666666666,
    0.21666666666666667,
    0.32222222222222224,
    0.32222222222222224,
    0.5,
    0.55,
    0.16666666666666666,
    0.21666666666666667,
    0.32222222222222224,
    0.32222222222222224,
    0.5,
    0.55,
    0.16666666666666666,
    0.21666666666666667,
    0.39444444444444443,
    0.39444444444444443,
    0.5722222222222222,
    0.6222222222222222,
    0.16666666666666666,
    0.21666666666666667,
    0.3055555555555556,
    0.3055555555555556,
    0.48333333333333334,
    0.5333333333333333,
    0.16666666666666666,
    0.21666666666666667,
    0.32222222222222224,
    0.32222222222222224,
    0.5,
    0.55,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.16666666666666666,
    0.21666666666666667,
    0.32222222222222224,
    0.32222222222222224,
    0.5,
    0.55,
    0.16666666666666666,
    0.21666666666666667,
    0.4111111111111111,
    0.4111111111111111,
    0.5888888888888889,
    0.6388888888888888,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.25,
    0.25,
    0.05,
    0.2611111111111111,
    0.34444444444444444,
    0.3333333333333333,
    0.2611111111111111,
    0.5888888888888889,
    0.25,
    0.25,
    0.05,
    0.2611111111111111,
    0.34444444444444444,
    0.3333333333333333,
    0.2611111111111111,
    0.5888888888888889,
    0.43333333333333335,
    0.05,
    0.37222222222222223,
    0.45555555555555555,
    0.6055555555555555,
    0.43333333333333335,
    0.05,
    0.37222222222222223,
    0.45555555555555555,
    0.6055555555555555,
    0.40555555555555556,
    0.3388888888888889,
    0.6055555555555555,
    0.3055555555555556,
    0.3055555555555556,
    0.40555555555555556,
    0.48333333333333334,
    0.75,
    0.4111111111111111,
    0.38333333333333336,
    0.65,
    0.35,
    0.35,
    0.4111111111111111,
    0.5277777777777778,
    0.7944444444444444,
    0.40555555555555556,
    0.3388888888888889,
    0.6055555555555555,
    0.32222222222222224,
    0.32222222222222224,
    0.40555555555555556,
    0.5,
    0.7666666666666667,
    0.4111111111111111,
    0.38333333333333336,
    0.65,
    0.39444444444444443,
    0.39444444444444443,
    0.4111111111111111,
    0.5722222222222222,
    0.8388888888888889,
    0.4722222222222222,
    0.25,
    0.25,
    0.5222222222222223,
    0.4722222222222222,
    0.3388888888888889,
    0.6722222222222223,
    0.3055555555555556,
    0.3055555555555556,
    0.4722222222222222,
    0.48333333333333334,
    0.8166666666666667,
    0.7333333333333333,
    0.5222222222222223,
    0.5222222222222223,
    0.7833333333333333,
    0.25,
    0.25,
    0.05,
    0.28888888888888886,
    0.37222222222222223,
    0.3333333333333333,
    0.28888888888888886,
    0.6166666666666667,
    0.25,
    0.25,
    0.05,
    0.28888888888888886,
    0.37222222222222223,
    0.3333333333333333,
    0.28888888888888886,
    0.6166666666666667,
    0.4722222222222222,
    0.05,
    0.45555555555555555,
    0.5388888888888889,
    0.6444444444444445,
    0.4722222222222222,
    0.3388888888888889,
    0.6722222222222223,
    0.32222222222222224,
    0.32222222222222224,
    0.4722222222222222,
    0.5,
    0.8333333333333334,
    0.7333333333333333,
    0.05,
    0.7277777777777777,
    0.8111111111111111,
    0.9055555555555556,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.5,
    0.5,
    0.22777777777777777,
    0.22777777777777777,
    0.4444444444444444,
    0.5833333333333334,
    0.22777777777777777,
    0.7611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.22777777777777777,
    0.22777777777777777,
    0.4444444444444444,
    0.6,
    0.22777777777777777,
    0.7777777777777778,
    0.43333333333333335,
    0.22777777777777777,
    0.4166666666666667,
    0.6333333333333333,
    0.65,
    0.43333333333333335,
    0.22777777777777777,
    0.4166666666666667,
    0.6333333333333333,
    0.65,
    0.4388888888888889,
    0.24444444444444444,
    0.6388888888888888,
    0.4388888888888889,
    0.2722222222222222,
    0.6666666666666666,
    0.4444444444444444,
    0.28888888888888886,
    0.6833333333333333,
    0.4444444444444444,
    0.3388888888888889,
    0.7333333333333333,
    0.4388888888888889,
    0.24444444444444444,
    0.6388888888888888,
    0.4388888888888889,
    0.2722222222222222,
    0.6666666666666666,
    0.4444444444444444,
    0.28888888888888886,
    0.6833333333333333,
    0.4444444444444444,
    0.3388888888888889,
    0.7333333333333333,
    0.4722222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.5222222222222223,
    0.55,
    0.24444444444444444,
    0.75,
    0.55,
    0.2722222222222222,
    0.7777777777777778,
    0.6388888888888888,
    0.2388888888888889,
    0.2388888888888889,
    0.6888888888888889,
    0.5,
    0.5,
    0.22777777777777777,
    0.22777777777777777,
    0.4444444444444444,
    0.5833333333333334,
    0.22777777777777777,
    0.7611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.22777777777777777,
    0.22777777777777777,
    0.4444444444444444,
    0.6,
    0.22777777777777777,
    0.7777777777777778,
    0.4722222222222222,
    0.22777777777777777,
    0.4888888888888889,
    0.7055555555555556,
    0.6888888888888889,
    0.5722222222222222,
    0.24444444444444444,
    0.7722222222222223,
    0.5722222222222222,
    0.2722222222222222,
    0.8,
    0.6388888888888888,
    0.22777777777777777,
    0.4888888888888889,
    0.7055555555555556,
    0.8555555555555555,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.43333333333333335,
    0.16666666666666666,
    0.16666666666666666,
    0.48333333333333334,
    0.5,
    0.5,
    0.4,
    0.49444444444444446,
    0.6944444444444444,
    0.5833333333333334,
    0.49444444444444446,
    0.8388888888888889,
    0.5444444444444444,
    0.5444444444444444,
    0.4444444444444444,
    0.5,
    0.7388888888888889,
    0.6277777777777778,
    0.5,
    0.8833333333333333,
    0.43333333333333335,
    0.4,
    0.6055555555555555,
    0.8055555555555556,
    0.8388888888888889,
    0.43333333333333335,
    0.4444444444444444,
    0.6111111111111112,
    0.85,
    0.8444444444444444,
    0.4722222222222222,
    0.25,
    0.25,
    0.5222222222222223,
    0.55,
    0.4,
    0.75,
    0.5,
    0.5,
    0.55,
    0.5833333333333334,
    0.8944444444444445,
    0.7944444444444444,
    0.7166666666666667,
    0.7166666666666667,
    0.8833333333333333,
    0.4722222222222222,
    0.4,
    0.6888888888888889,
    0.8888888888888888,
    0.8777777777777778,
    0.7944444444444444,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.3333333333333333,
    0.3333333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.34444444444444444,
    0.3277777777777778,
    0.5055555555555555,
    0.37222222222222223,
    0.35555555555555557,
    0.5333333333333333,
    0.34444444444444444,
    0.3277777777777778,
    0.5055555555555555,
    0.37222222222222223,
    0.35555555555555557,
    0.5333333333333333,
    0.5611111111111111,
    0.3277777777777778,
    0.7222222222222222,
    0.6055555555555555,
    0.35555555555555557,
    0.7666666666666667,
    0.5611111111111111,
    0.3277777777777778,
    0.7222222222222222,
    0.6055555555555555,
    0.35555555555555557,
    0.7666666666666667,
    0.6555555555555556,
    0.5722222222222222,
    0.75,
    0.6833333333333333,
    0.6,
    0.7777777777777778,
    0.6555555555555556,
    0.5722222222222222,
    0.75,
    0.6833333333333333,
    0.6,
    0.7777777777777778,
    0.5777777777777777,
    0.6055555555555555,
    0.5777777777777777,
    0.6055555555555555,
    0.15,
    0.15,
    0.15,
    0.15,
    0.2111111111111111,
    0.2111111111111111,
    0.23333333333333334,
    0.23333333333333334,
    0.28888888888888886,
    0.28888888888888886,
    0.3111111111111111,
    0.3111111111111111,
    0.15,
    0.15,
    0.15,
    0.15,
    0.2111111111111111,
    0.2111111111111111,
    0.23333333333333334,
    0.23333333333333334,
    0.28888888888888886,
    0.28888888888888886,
    0.3111111111111111,
    0.3111111111111111,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.13333333333333333,
    0.11666666666666667,
    0.2722222222222222,
    0.13333333333333333,
    0.11666666666666667,
    0.2722222222222222,
    0.05,
    0.08888888888888889,
    0.05,
    0.08888888888888889,
    0.18888888888888888,
    0.15555555555555556,
    0.3277777777777778,
    0.18888888888888888,
    0.15555555555555556,
    0.3277777777777778,
    0.37777777777777777,
    0.11666666666666667,
    0.5166666666666667,
    0.37777777777777777,
    0.11666666666666667,
    0.5166666666666667,
    0.32222222222222224,
    0.3611111111111111,
    0.32222222222222224,
    0.3611111111111111,
    0.46111111111111114,
    0.15555555555555556,
    0.6,
    0.46111111111111114,
    0.15555555555555556,
    0.6,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.46111111111111114,
    0.46111111111111114,
    0.48333333333333334,
    0.48333333333333334,
    0.5444444444444444,
    0.5444444444444444,
    0.5666666666666667,
    0.5666666666666667,
    0.13333333333333333,
    0.11666666666666667,
    0.2722222222222222,
    0.13333333333333333,
    0.11666666666666667,
    0.2722222222222222,
    0.05,
    0.08888888888888889,
    0.05,
    0.08888888888888889,
    0.18888888888888888,
    0.15555555555555556,
    0.3277777777777778,
    0.18888888888888888,
    0.15555555555555556,
    0.3277777777777778,
    0.5333333333333333,
    0.11666666666666667,
    0.6722222222222223,
    0.5333333333333333,
    0.11666666666666667,
    0.6722222222222223,
    0.5333333333333333,
    0.5722222222222222,
    0.5555555555555556,
    0.5944444444444444,
    0.6722222222222223,
    0.15555555555555556,
    0.8111111111111111,
    0.6944444444444444,
    0.15555555555555556,
    0.8333333333333334,
    0.18333333333333332,
    0.18333333333333332,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.40555555555555556,
    0.3055555555555556,
    0.5,
    0.3111111111111111,
    0.18333333333333332,
    0.18333333333333332,
    0.3111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.2777777777777778,
    0.2777777777777778,
    0.4722222222222222,
    0.4722222222222222,
    0.25,
    0.25,
    0.25,
    0.25,
    0.3333333333333333,
    0.3333333333333333,
    0.3611111111111111,
    0.3611111111111111,
    0.5555555555555556,
    0.5555555555555556,
    0.34444444444444444,
    0.3277777777777778,
    0.5055555555555555,
    0.17222222222222222,
    0.14444444444444443,
    0.3,
    0.45555555555555555,
    0.46111111111111114,
    0.6166666666666667,
    0.05,
    0.08888888888888889,
    0.05,
    0.08888888888888889,
    0.34444444444444444,
    0.3277777777777778,
    0.5055555555555555,
    0.22777777777777777,
    0.18333333333333332,
    0.35555555555555557,
    0.5111111111111111,
    0.5,
    0.6722222222222223,
    0.5611111111111111,
    0.3277777777777778,
    0.7222222222222222,
    0.4166666666666667,
    0.14444444444444443,
    0.5444444444444444,
    0.7,
    0.46111111111111114,
    0.8611111111111112,
    0.32222222222222224,
    0.3611111111111111,
    0.32222222222222224,
    0.3611111111111111,
    0.5611111111111111,
    0.3277777777777778,
    0.7222222222222222,
    0.5,
    0.18333333333333332,
    0.6277777777777778,
    0.7833333333333333,
    0.5,
    0.9444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.46111111111111114,
    0.46111111111111114,
    0.5111111111111111,
    0.5111111111111111,
    0.5722222222222222,
    0.5722222222222222,
    0.6555555555555556,
    0.5722222222222222,
    0.75,
    0.17222222222222222,
    0.14444444444444443,
    0.3,
    0.7666666666666667,
    0.7055555555555556,
    0.8611111111111112,
    0.05,
    0.08888888888888889,
    0.05,
    0.08888888888888889,
    0.6555555555555556,
    0.5722222222222222,
    0.75,
    0.22777777777777777,
    0.18333333333333332,
    0.35555555555555557,
    0.8222222222222222,
    0.7444444444444445,
    0.9166666666666666,
    0.5777777777777777,
    0.5833333333333334,
    0.14444444444444443,
    0.7111111111111111,
    0.7111111111111111,
    0.5333333333333333,
    0.5722222222222222,
    0.5833333333333334,
    0.6222222222222222,
    0.5777777777777777,
    0.7111111111111111,
    0.18333333333333332,
    0.8388888888888889,
    0.75,
    0.06111111111111111,
    0.06111111111111111,
    0.17222222222222222,
    0.13333333333333333,
    0.3277777777777778,
    0.17222222222222222,
    0.13333333333333333,
    0.3277777777777778,
    0.2,
    0.2,
    0.40555555555555556,
    0.36666666666666664,
    0.5611111111111111,
    0.40555555555555556,
    0.36666666666666664,
    0.5611111111111111,
    0.25,
    0.25,
    0.25,
    0.25,
    0.40555555555555556,
    0.45,
    0.6444444444444445,
    0.40555555555555556,
    0.45,
    0.6444444444444445,
    0.4388888888888889,
    0.4388888888888889,
    0.17222222222222222,
    0.37777777777777777,
    0.5722222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.5722222222222222,
    0.5777777777777777,
    0.5777777777777777,
    0.3333333333333333,
    0.3333333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.3333333333333333,
    0.3333333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.34444444444444444,
    0.38333333333333336,
    0.5611111111111111,
    0.37222222222222223,
    0.4111111111111111,
    0.5888888888888889,
    0.15,
    0.15,
    0.15,
    0.15,
    0.34444444444444444,
    0.46111111111111114,
    0.6388888888888888,
    0.37222222222222223,
    0.4888888888888889,
    0.6666666666666666,
    0.5611111111111111,
    0.38333333333333336,
    0.7777777777777778,
    0.6055555555555555,
    0.4111111111111111,
    0.8222222222222222,
    0.15,
    0.15,
    0.15,
    0.15,
    0.5611111111111111,
    0.46111111111111114,
    0.8555555555555555,
    0.6055555555555555,
    0.4888888888888889,
    0.9,
    0.06111111111111111,
    0.06111111111111111,
    0.17222222222222222,
    0.13333333333333333,
    0.3277777777777778,
    0.17222222222222222,
    0.13333333333333333,
    0.3277777777777778,
    0.2,
    0.2,
    0.6555555555555556,
    0.6333333333333333,
    0.8111111111111111,
    0.6833333333333333,
    0.6611111111111111,
    0.8388888888888889,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.6555555555555556,
    0.7166666666666667,
    0.8944444444444445,
    0.6833333333333333,
    0.7444444444444445,
    0.9222222222222223,
    0.7055555555555556,
    0.7333333333333333,
    0.17222222222222222,
    0.5333333333333333,
    0.7277777777777777,
    0.17222222222222222,
    0.5333333333333333,
    0.7277777777777777,
    0.8444444444444444,
    0.8722222222222222,
    0.06111111111111111,
    0.18333333333333332,
    0.18333333333333332,
    0.06111111111111111,
    0.20555555555555555,
    0.17222222222222222,
    0.3611111111111111,
    0.38333333333333336,
    0.34444444444444444,
    0.5611111111111111,
    0.5166666666666667,
    0.45555555555555555,
    0.6722222222222223,
    0.2388888888888889,
    0.48333333333333334,
    0.34444444444444444,
    0.6611111111111111,
    0.5222222222222223,
    0.40555555555555556,
    0.36666666666666664,
    0.5611111111111111,
    0.40555555555555556,
    0.36666666666666664,
    0.5611111111111111,
    0.2777777777777778,
    0.2777777777777778,
    0.3333333333333333,
    0.3333333333333333,
    0.4722222222222222,
    0.4722222222222222,
    0.40555555555555556,
    0.4777777777777778,
    0.6722222222222223,
    0.3333333333333333,
    0.3333333333333333,
    0.40555555555555556,
    0.6722222222222223,
    0.8666666666666667,
    0.4388888888888889,
    0.18333333333333332,
    0.18333333333333332,
    0.4388888888888889,
    0.20555555555555555,
    0.4166666666666667,
    0.6055555555555555,
    0.38333333333333336,
    0.5611111111111111,
    0.7777777777777778,
    0.5166666666666667,
    0.7,
    0.9166666666666666,
    0.6166666666666667,
    0.48333333333333334,
    0.5611111111111111,
    0.8777777777777778,
    0.9,
    0.06111111111111111,
    0.4444444444444444,
    0.4444444444444444,
    0.06111111111111111,
    0.20555555555555555,
    0.17222222222222222,
    0.3611111111111111,
    0.6333333333333333,
    0.6555555555555556,
    0.8111111111111111,
    0.7666666666666667,
    0.7666666666666667,
    0.9222222222222223,
    0.2388888888888889,
    0.7444444444444445,
    0.6555555555555556,
    0.9222222222222223,
    0.8333333333333334,
    0.7055555555555556,
    0.5833333333333334,
    0.20555555555555555,
    0.7722222222222223,
    0.8388888888888889,
    0.8833333333333333,
    0.18333333333333332,
    0.18333333333333332,
    0.044444444444444446,
    0.12222222222222222,
    0.044444444444444446,
    0.12222222222222222,
    0.21666666666666667,
    0.21666666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.044444444444444446,
    0.18333333333333332,
    0.26666666666666666,
    0.044444444444444446,
    0.18333333333333332,
    0.26666666666666666,
    0.2833333333333333,
    0.2833333333333333,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.25555555555555554,
    0.25555555555555554,
    0.24444444444444444,
    0.24444444444444444,
    0.25555555555555554,
    0.25555555555555554,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.16666666666666666,
    0.24444444444444444,
    0.36666666666666664,
    0.16666666666666666,
    0.25555555555555554,
    0.37777777777777777,
    0.23333333333333334,
    0.24444444444444444,
    0.43333333333333335,
    0.23333333333333334,
    0.25555555555555554,
    0.4444444444444444,
    0.18333333333333332,
    0.027777777777777776,
    0.027777777777777776,
    0.18333333333333332,
    0.06666666666666667,
    0.14444444444444443,
    0.16111111111111112,
    0.16111111111111112,
    0.26666666666666666,
    0.34444444444444444,
    0.21666666666666667,
    0.2388888888888889,
    0.2388888888888889,
    0.21666666666666667,
    0.14444444444444443,
    0.14444444444444443,
    0.24444444444444444,
    0.24444444444444444,
    0.36666666666666664,
    0.36666666666666664,
    0.15555555555555556,
    0.15555555555555556,
    0.24444444444444444,
    0.24444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.18333333333333332,
    0.027777777777777776,
    0.027777777777777776,
    0.18333333333333332,
    0.06666666666666667,
    0.20555555555555555,
    0.28888888888888886,
    0.16666666666666666,
    0.24444444444444444,
    0.36666666666666664,
    0.26666666666666666,
    0.36666666666666664,
    0.4888888888888889,
    0.3055555555555556,
    0.24444444444444444,
    0.24444444444444444,
    0.4444444444444444,
    0.4666666666666667,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4,
    0.4,
    0.4,
    0.4,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.4388888888888889,
    0.43333333333333335,
    0.6055555555555555,
    0.4388888888888889,
    0.43333333333333335,
    0.6055555555555555,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.4388888888888889,
    0.5388888888888889,
    0.7111111111111111,
    0.4388888888888889,
    0.5388888888888889,
    0.7111111111111111,
    0.45555555555555555,
    0.45555555555555555,
    0.5,
    0.5,
    0.45555555555555555,
    0.45555555555555555,
    0.5,
    0.5,
    0.45555555555555555,
    0.45555555555555555,
    0.5,
    0.5,
    0.45555555555555555,
    0.45555555555555555,
    0.5,
    0.5,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4388888888888889,
    0.21666666666666667,
    0.5388888888888889,
    0.4,
    0.4,
    0.4,
    0.4,
    0.40555555555555556,
    0.40555555555555556,
    0.45555555555555555,
    0.45555555555555555,
    0.5833333333333334,
    0.5833333333333334,
    0.5277777777777778,
    0.5277777777777778,
    0.45555555555555555,
    0.45555555555555555,
    0.7055555555555556,
    0.7055555555555556,
    0.4388888888888889,
    0.43333333333333335,
    0.6055555555555555,
    0.4388888888888889,
    0.43333333333333335,
    0.6055555555555555,
    0.40555555555555556,
    0.40555555555555556,
    0.45555555555555555,
    0.45555555555555555,
    0.5833333333333334,
    0.5833333333333334,
    0.4388888888888889,
    0.5611111111111111,
    0.7333333333333333,
    0.45555555555555555,
    0.45555555555555555,
    0.4388888888888889,
    0.7388888888888889,
    0.9111111111111111,
    0.4777777777777778,
    0.4777777777777778,
    0.044444444444444446,
    0.12222222222222222,
    0.044444444444444446,
    0.12222222222222222,
    0.5111111111111111,
    0.5111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.5,
    0.5,
    0.5,
    0.5,
    0.6222222222222222,
    0.6222222222222222,
    0.6222222222222222,
    0.6222222222222222,
    0.6277777777777778,
    0.6277777777777778,
    0.044444444444444446,
    0.5722222222222222,
    0.6555555555555556,
    0.044444444444444446,
    0.5722222222222222,
    0.6555555555555556,
    0.7277777777777777,
    0.7277777777777777,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.6277777777777778,
    0.6277777777777778,
    0.6722222222222223,
    0.6722222222222223,
    0.6277777777777778,
    0.6277777777777778,
    0.6722222222222223,
    0.6722222222222223,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.16666666666666666,
    0.6277777777777778,
    0.75,
    0.16666666666666666,
    0.6722222222222223,
    0.7944444444444444,
    0.23333333333333334,
    0.6277777777777778,
    0.8166666666666667,
    0.23333333333333334,
    0.6722222222222223,
    0.8611111111111112,
    0.4777777777777778,
    0.027777777777777776,
    0.027777777777777776,
    0.4777777777777778,
    0.06666666666666667,
    0.14444444444444443,
    0.16111111111111112,
    0.16111111111111112,
    0.26666666666666666,
    0.34444444444444444,
    0.5111111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.5111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.5333333333333333,
    0.5333333333333333,
    0.6277777777777778,
    0.6277777777777778,
    0.7555555555555555,
    0.7555555555555555,
    0.6555555555555556,
    0.6555555555555556,
    0.6277777777777778,
    0.6277777777777778,
    0.8777777777777778,
    0.8777777777777778,
    0.6277777777777778,
    0.027777777777777776,
    0.027777777777777776,
    0.6277777777777778,
    0.06666666666666667,
    0.5944444444444444,
    0.6777777777777778,
    0.16666666666666666,
    0.6277777777777778,
    0.75,
    0.26666666666666666,
    0.7555555555555555,
    0.8777777777777778,
    0.75,
    0.24444444444444444,
    0.6277777777777778,
    0.8277777777777777,
    0.9111111111111111,
    0.18333333333333332,
    0.18333333333333332,
    0.044444444444444446,
    0.12222222222222222,
    0.044444444444444446,
    0.12222222222222222,
    0.21666666666666667,
    0.21666666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.044444444444444446,
    0.18333333333333332,
    0.26666666666666666,
    0.044444444444444446,
    0.18333333333333332,
    0.26666666666666666,
    0.2833333333333333,
    0.2833333333333333,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.21666666666666667,
    0.6,
    0.7,
    0.21666666666666667,
    0.6111111111111112,
    0.7111111111111111,
    0.21666666666666667,
    0.6,
    0.7,
    0.21666666666666667,
    0.6111111111111112,
    0.7111111111111111,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.5666666666666667,
    0.6,
    0.7666666666666667,
    0.5666666666666667,
    0.6111111111111112,
    0.7777777777777778,
    0.6722222222222223,
    0.6,
    0.8722222222222222,
    0.6722222222222223,
    0.6111111111111112,
    0.8833333333333333,
    0.18333333333333332,
    0.4777777777777778,
    0.4777777777777778,
    0.18333333333333332,
    0.06666666666666667,
    0.14444444444444443,
    0.5611111111111111,
    0.5611111111111111,
    0.6666666666666666,
    0.7444444444444445,
    0.21666666666666667,
    0.6888888888888889,
    0.6888888888888889,
    0.21666666666666667,
    0.14444444444444443,
    0.14444444444444443,
    0.21666666666666667,
    0.6,
    0.7,
    0.21666666666666667,
    0.7222222222222222,
    0.8222222222222222,
    0.15555555555555556,
    0.15555555555555556,
    0.21666666666666667,
    0.6,
    0.7,
    0.21666666666666667,
    0.7333333333333333,
    0.8333333333333334,
    0.18333333333333332,
    0.4777777777777778,
    0.4777777777777778,
    0.18333333333333332,
    0.06666666666666667,
    0.20555555555555555,
    0.28888888888888886,
    0.5666666666666667,
    0.6,
    0.7666666666666667,
    0.6666666666666666,
    0.7222222222222222,
    0.8888888888888888,
    0.3055555555555556,
    0.6944444444444444,
    0.6,
    0.8944444444444445,
    0.8222222222222222,
    0.4777777777777778,
    0.4777777777777778,
    0.044444444444444446,
    0.12222222222222222,
    0.044444444444444446,
    0.12222222222222222,
    0.5111111111111111,
    0.5111111111111111,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.7833333333333333,
    0.7833333333333333,
    0.7833333333333333,
    0.7833333333333333,
    0.7611111111111111,
    0.7611111111111111,
    0.044444444444444446,
    0.6333333333333333,
    0.7166666666666667,
    0.044444444444444446,
    0.6333333333333333,
    0.7166666666666667,
    0.8611111111111112,
    0.8611111111111112,
    0.4777777777777778,
    0.6055555555555555,
    0.6055555555555555,
    0.4777777777777778,
    0.06666666666666667,
    0.14444444444444443,
    0.5888888888888889,
    0.5888888888888889,
    0.6944444444444444,
    0.7722222222222223,
    0.5111111111111111,
    0.8166666666666667,
    0.8166666666666667,
    0.5111111111111111,
    0.7611111111111111,
    0.6666666666666666,
    0.06666666666666667,
    0.75,
    0.8611111111111112,
    0.8833333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.03333333333333333,
    0.03333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.39444444444444443,
    0.4111111111111111,
    0.49444444444444446,
    0.49444444444444446,
    0.45,
    0.45,
    0.39444444444444443,
    0.4111111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.06111111111111111,
    0.07222222222222222,
    0.08333333333333333,
    0.12222222222222222,
    0.03888888888888889,
    0.03888888888888889,
    0.06111111111111111,
    0.07222222222222222,
    0.05555555555555555,
    0.08333333333333333,
    0.17222222222222222,
    0.35,
    0.3611111111111111,
    0.35,
    0.3888888888888889,
    0.39444444444444443,
    0.5,
    0.49444444444444446,
    0.5777777777777777,
    0.5611111111111111,
    0.5722222222222222,
    0.39444444444444443,
    0.5166666666666667,
    0.6722222222222223,
    0.7111111111111111,
    0.39444444444444443,
    0.4111111111111111,
    0.6111111111111112,
    0.6111111111111112,
    0.39444444444444443,
    0.4111111111111111,
    0.7222222222222222,
    0.7222222222222222,
    0.7444444444444445,
    0.7444444444444445,
    0.03888888888888889,
    0.03888888888888889,
    0.7222222222222222,
    0.7222222222222222,
    0.05555555555555555,
    0.7444444444444445,
    0.7944444444444444,
    0.39444444444444443,
    0.5,
    0.6111111111111112,
    0.6944444444444444,
    0.39444444444444443,
    0.5166666666666667,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.011111111111111112,
    0.4,
    0.03333333333333333,
    0.03333333333333333,
    0.7166666666666667,
    0.011111111111111112,
    0.7166666666666667,
    0.7166666666666667,
    0.011111111111111112,
    0.7166666666666667,
    0.7166666666666667,
    0.011111111111111112,
    0.7166666666666667,
    0.7166666666666667,
    0.011111111111111112,
    0.7166666666666667,
    0.011111111111111112,
    0.011111111111111112,
    0.03333333333333333,
    0.03333333333333333,
    0.011111111111111112,
    0.011111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.39444444444444443,
    0.4111111111111111,
    0.49444444444444446,
    0.49444444444444446,
    0.45,
    0.45,
    0.39444444444444443,
    0.4111111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.06111111111111111,
    0.07222222222222222,
    0.08333333333333333,
    0.18333333333333332,
    0.03888888888888889,
    0.03888888888888889,
    0.06111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.08333333333333333,
    0.23333333333333334,
    0.35,
    0.3611111111111111,
    0.35,
    0.45,
    0.39444444444444443,
    0.5,
    0.49444444444444446,
    0.5777777777777777,
    0.5611111111111111,
    0.5722222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.6722222222222223,
    0.7722222222222223,
    0.39444444444444443,
    0.4111111111111111,
    0.6111111111111112,
    0.6111111111111112,
    0.39444444444444443,
    0.4111111111111111,
    0.7777777777777778,
    0.011111111111111112,
    0.7777777777777778,
    0.8,
    0.011111111111111112,
    0.8,
    0.03888888888888889,
    0.03888888888888889,
    0.7777777777777778,
    0.011111111111111112,
    0.7777777777777778,
    0.07222222222222222,
    0.8,
    0.011111111111111112,
    0.85,
    0.011111111111111112,
    0.011111111111111112,
    0.39444444444444443,
    0.5,
    0.6111111111111112,
    0.6944444444444444,
    0.011111111111111112,
    0.39444444444444443,
    0.5333333333333333,
    0.011111111111111112,
    0.15555555555555556,
    0.15555555555555556,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.15555555555555556,
    0.15555555555555556,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.5888888888888889,
    0.6055555555555555,
    0.6111111111111112,
    0.6111111111111112,
    0.45,
    0.45,
    0.5888888888888889,
    0.6055555555555555,
    0.6777777777777778,
    0.6777777777777778,
    0.06111111111111111,
    0.07222222222222222,
    0.08333333333333333,
    0.12222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.08333333333333333,
    0.18888888888888888,
    0.35,
    0.3611111111111111,
    0.35,
    0.3888888888888889,
    0.5888888888888889,
    0.6944444444444444,
    0.6111111111111112,
    0.6944444444444444,
    0.5611111111111111,
    0.5722222222222222,
    0.5888888888888889,
    0.7111111111111111,
    0.7888888888888889,
    0.8277777777777777,
    0.6333333333333333,
    0.65,
    0.7333333333333333,
    0.7333333333333333,
    0.6333333333333333,
    0.65,
    0.7222222222222222,
    0.7222222222222222,
    0.7444444444444445,
    0.7444444444444445,
    0.05555555555555555,
    0.05555555555555555,
    0.7222222222222222,
    0.7222222222222222,
    0.07222222222222222,
    0.7444444444444445,
    0.8111111111111111,
    0.6333333333333333,
    0.7388888888888889,
    0.7333333333333333,
    0.8166666666666667,
    0.6333333333333333,
    0.7555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.18888888888888888,
    0.08333333333333333,
    0.3277777777777778,
    0.06111111111111111,
    0.07222222222222222,
    0.08333333333333333,
    0.7166666666666667,
    0.5888888888888889,
    0.8166666666666667,
    0.7166666666666667,
    0.6111111111111112,
    0.8222222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.7166666666666667,
    0.5888888888888889,
    0.8166666666666667,
    0.45,
    0.45,
    0.7166666666666667,
    0.6777777777777778,
    0.8888888888888888,
    0.5888888888888889,
    0.6111111111111112,
    0.35,
    0.3611111111111111,
    0.18888888888888888,
    0.35,
    0.5944444444444444,
    0.5888888888888889,
    0.5611111111111111,
    0.5722222222222222,
    0.7888888888888889,
    0.6444444444444445,
    0.7777777777777778,
    0.8777777777777778,
    0.7666666666666667,
    0.8,
    0.9055555555555556,
    0.6444444444444445,
    0.7777777777777778,
    0.8777777777777778,
    0.8,
    0.6444444444444445,
    0.7666666666666667,
    0.6444444444444445,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.31666666666666665,
    0.3388888888888889,
    0.35,
    0.37222222222222223,
    0.31666666666666665,
    0.3388888888888889,
    0.35,
    0.37222222222222223,
    0.31666666666666665,
    0.3388888888888889,
    0.35,
    0.37222222222222223,
    0.31666666666666665,
    0.3388888888888889,
    0.35,
    0.37222222222222223,
    0.35,
    0.36666666666666664,
    0.25,
    0.25,
    0.25,
    0.25,
    0.35,
    0.36666666666666664,
    0.35,
    0.36666666666666664,
    0.25,
    0.25,
    0.25,
    0.25,
    0.35,
    0.36666666666666664,
    0.18888888888888888,
    0.2611111111111111,
    0.24444444444444444,
    0.3055555555555556,
    0.4444444444444444,
    0.4777777777777778,
    0.4888888888888889,
    0.5222222222222223,
    0.5666666666666667,
    0.6277777777777778,
    0.6222222222222222,
    0.6722222222222223,
    0.18888888888888888,
    0.18888888888888888,
    0.25555555555555554,
    0.25555555555555554,
    0.18888888888888888,
    0.18888888888888888,
    0.25555555555555554,
    0.25555555555555554,
    0.18888888888888888,
    0.2611111111111111,
    0.24444444444444444,
    0.3055555555555556,
    0.4777777777777778,
    0.49444444444444446,
    0.5222222222222223,
    0.5388888888888889,
    0.6,
    0.6444444444444445,
    0.6555555555555556,
    0.6888888888888889,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.25,
    0.25,
    0.25,
    0.25,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.4,
    0.4,
    0.4,
    0.4,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.4,
    0.4,
    0.4,
    0.4,
    0.5444444444444444,
    0.5444444444444444,
    0.5444444444444444,
    0.5444444444444444,
    0.18888888888888888,
    0.2611111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.4166666666666667,
    0.46111111111111114,
    0.4444444444444444,
    0.4777777777777778,
    0.05555555555555555,
    0.05555555555555555,
    0.5388888888888889,
    0.5722222222222222,
    0.5666666666666667,
    0.6277777777777778,
    0.3111111111111111,
    0.3111111111111111,
    0.7944444444444444,
    0.8277777777777777,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.18888888888888888,
    0.18888888888888888,
    0.4444444444444444,
    0.4444444444444444,
    0.65,
    0.65,
    0.18888888888888888,
    0.18888888888888888,
    0.5388888888888889,
    0.5388888888888889,
    0.7444444444444445,
    0.7444444444444445,
    0.18888888888888888,
    0.2611111111111111,
    0.28888888888888886,
    0.28888888888888886,
    0.4666666666666667,
    0.5111111111111111,
    0.4777777777777778,
    0.49444444444444446,
    0.4444444444444444,
    0.4444444444444444,
    0.7333333333333333,
    0.75,
    0.6,
    0.6444444444444445,
    0.5888888888888889,
    0.5888888888888889,
    0.8777777777777778,
    0.8944444444444445,
    0.18888888888888888,
    0.24444444444444444,
    0.28888888888888886,
    0.4444444444444444,
    0.6111111111111112,
    0.28888888888888886,
    0.4888888888888889,
    0.6555555555555556,
    0.5666666666666667,
    0.6222222222222222,
    0.18888888888888888,
    0.18888888888888888,
    0.25555555555555554,
    0.25555555555555554,
    0.18888888888888888,
    0.18888888888888888,
    0.25555555555555554,
    0.25555555555555554,
    0.18888888888888888,
    0.24444444444444444,
    0.28888888888888886,
    0.4777777777777778,
    0.6111111111111112,
    0.28888888888888886,
    0.5222222222222223,
    0.6555555555555556,
    0.6,
    0.6555555555555556,
    0.31666666666666665,
    0.2222222222222222,
    0.5055555555555555,
    0.35,
    0.2222222222222222,
    0.5388888888888889,
    0.31666666666666665,
    0.26666666666666666,
    0.55,
    0.35,
    0.26666666666666666,
    0.5833333333333334,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.4,
    0.4,
    0.4,
    0.4,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.31666666666666665,
    0.2722222222222222,
    0.5055555555555555,
    0.35,
    0.2722222222222222,
    0.5388888888888889,
    0.4,
    0.4,
    0.4,
    0.4,
    0.31666666666666665,
    0.5611111111111111,
    0.7944444444444444,
    0.35,
    0.5611111111111111,
    0.8277777777777777,
    0.18888888888888888,
    0.35,
    0.25555555555555554,
    0.5388888888888889,
    0.43333333333333335,
    0.28888888888888886,
    0.4444444444444444,
    0.6111111111111112,
    0.05555555555555555,
    0.05555555555555555,
    0.28888888888888886,
    0.5388888888888889,
    0.7055555555555556,
    0.5666666666666667,
    0.35,
    0.3277777777777778,
    0.6111111111111112,
    0.8111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.18888888888888888,
    0.18888888888888888,
    0.4444444444444444,
    0.4444444444444444,
    0.65,
    0.65,
    0.18888888888888888,
    0.18888888888888888,
    0.5388888888888889,
    0.5388888888888889,
    0.7444444444444445,
    0.7444444444444445,
    0.18888888888888888,
    0.35,
    0.3055555555555556,
    0.5388888888888889,
    0.48333333333333334,
    0.28888888888888886,
    0.4777777777777778,
    0.6111111111111112,
    0.4444444444444444,
    0.4444444444444444,
    0.28888888888888886,
    0.7333333333333333,
    0.8666666666666667,
    0.6,
    0.35,
    0.6055555555555555,
    0.8388888888888889,
    0.8944444444444445,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.25,
    0.25,
    0.25,
    0.25,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.46111111111111114,
    0.48333333333333334,
    0.5277777777777778,
    0.55,
    0.46111111111111114,
    0.48333333333333334,
    0.5277777777777778,
    0.55,
    0.4444444444444444,
    0.4777777777777778,
    0.4888888888888889,
    0.5222222222222223,
    0.18888888888888888,
    0.2611111111111111,
    0.24444444444444444,
    0.3055555555555556,
    0.5666666666666667,
    0.6277777777777778,
    0.6222222222222222,
    0.6722222222222223,
    0.6666666666666666,
    0.6888888888888889,
    0.7111111111111111,
    0.7333333333333333,
    0.18888888888888888,
    0.2611111111111111,
    0.24444444444444444,
    0.3055555555555556,
    0.7888888888888889,
    0.8388888888888889,
    0.8444444444444444,
    0.8833333333333333,
    0.49444444444444446,
    0.5111111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.49444444444444446,
    0.5111111111111111,
    0.05555555555555555,
    0.05555555555555555,
    0.4444444444444444,
    0.4777777777777778,
    0.5388888888888889,
    0.5722222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.18888888888888888,
    0.2611111111111111,
    0.4166666666666667,
    0.46111111111111114,
    0.3111111111111111,
    0.3111111111111111,
    0.5666666666666667,
    0.6277777777777778,
    0.7944444444444444,
    0.8277777777777777,
    0.7,
    0.7166666666666667,
    0.5277777777777778,
    0.5277777777777778,
    0.18888888888888888,
    0.2611111111111111,
    0.7055555555555556,
    0.75,
    0.8222222222222222,
    0.8666666666666667,
    0.18888888888888888,
    0.24444444444444444,
    0.4,
    0.4444444444444444,
    0.7222222222222222,
    0.4,
    0.4888888888888889,
    0.7666666666666667,
    0.5666666666666667,
    0.6222222222222222,
    0.2222222222222222,
    0.46111111111111114,
    0.65,
    0.2222222222222222,
    0.5277777777777778,
    0.7166666666666667,
    0.26666666666666666,
    0.46111111111111114,
    0.6944444444444444,
    0.26666666666666666,
    0.5277777777777778,
    0.7611111111111111,
    0.18888888888888888,
    0.24444444444444444,
    0.5333333333333333,
    0.6666666666666666,
    0.8555555555555555,
    0.5333333333333333,
    0.7111111111111111,
    0.9,
    0.7888888888888889,
    0.8444444444444444,
    0.18888888888888888,
    0.49444444444444446,
    0.25555555555555554,
    0.6833333333333333,
    0.43333333333333335,
    0.4,
    0.4444444444444444,
    0.7222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.4,
    0.5388888888888889,
    0.8166666666666667,
    0.5666666666666667,
    0.49444444444444446,
    0.3277777777777778,
    0.7555555555555555,
    0.8111111111111111,
    0.18888888888888888,
    0.7,
    0.5666666666666667,
    0.8888888888888888,
    0.7444444444444445,
    0.8222222222222222,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.044444444444444446,
    0.044444444444444446,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.044444444444444446,
    0.044444444444444446,
    0.05555555555555555,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.2222222222222222,
    0.2,
    0.4722222222222222,
    0.12777777777777777,
    0.29444444444444445,
    0.45555555555555555,
    0.3388888888888889,
    0.42777777777777776,
    0.5888888888888889,
    0.24444444444444444,
    0.2,
    0.49444444444444446,
    0.22777777777777777,
    0.29444444444444445,
    0.5555555555555556,
    0.4388888888888889,
    0.42777777777777776,
    0.6888888888888889,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.08888888888888889,
    0.08888888888888889,
    0.2222222222222222,
    0.2,
    0.4722222222222222,
    0.18333333333333332,
    0.4444444444444444,
    0.5111111111111111,
    0.39444444444444443,
    0.5777777777777777,
    0.6444444444444445,
    0.24444444444444444,
    0.2,
    0.49444444444444446,
    0.24444444444444444,
    0.4444444444444444,
    0.5722222222222222,
    0.45555555555555555,
    0.5777777777777777,
    0.7055555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.49444444444444446,
    0.3111111111111111,
    0.6277777777777778,
    0.12777777777777777,
    0.29444444444444445,
    0.45555555555555555,
    0.6111111111111112,
    0.5388888888888889,
    0.7444444444444445,
    0.3111111111111111,
    0.2777777777777778,
    0.29444444444444445,
    0.6055555555555555,
    0.5388888888888889,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.10555555555555556,
    0.10555555555555556,
    0.49444444444444446,
    0.3111111111111111,
    0.6277777777777778,
    0.18333333333333332,
    0.4444444444444444,
    0.5111111111111111,
    0.6666666666666666,
    0.6888888888888889,
    0.8,
    0.3111111111111111,
    0.2777777777777778,
    0.4444444444444444,
    0.6055555555555555,
    0.6888888888888889,
    0.005555555555555556,
    0.03333333333333333,
    0.005555555555555556,
    0.03333333333333333,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.1111111111111111,
    0.13333333333333333,
    0.1111111111111111,
    0.13333333333333333,
    0.005555555555555556,
    0.03333333333333333,
    0.005555555555555556,
    0.03333333333333333,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.1111111111111111,
    0.13333333333333333,
    0.1111111111111111,
    0.13333333333333333,
    0.42777777777777776,
    0.42777777777777776,
    0.45555555555555555,
    0.45555555555555555,
    0.42777777777777776,
    0.42777777777777776,
    0.45555555555555555,
    0.45555555555555555,
    0.022222222222222223,
    0.022222222222222223,
    0.42777777777777776,
    0.42777777777777776,
    0.5111111111111111,
    0.5111111111111111,
    0.022222222222222223,
    0.022222222222222223,
    0.42777777777777776,
    0.42777777777777776,
    0.5111111111111111,
    0.5111111111111111,
    0.005555555555555556,
    0.03333333333333333,
    0.005555555555555556,
    0.03333333333333333,
    0.1388888888888889,
    0.1388888888888889,
    0.1388888888888889,
    0.1388888888888889,
    0.17777777777777778,
    0.2,
    0.17777777777777778,
    0.2,
    0.42777777777777776,
    0.42777777777777776,
    0.45555555555555555,
    0.45555555555555555,
    0.42777777777777776,
    0.42777777777777776,
    0.45555555555555555,
    0.45555555555555555,
    0.005555555555555556,
    0.03333333333333333,
    0.005555555555555556,
    0.03333333333333333,
    0.16111111111111112,
    0.16111111111111112,
    0.42777777777777776,
    0.42777777777777776,
    0.6166666666666667,
    0.6166666666666667,
    0.2,
    0.2222222222222222,
    0.42777777777777776,
    0.42777777777777776,
    0.6555555555555556,
    0.6777777777777778,
    0.005555555555555556,
    0.005555555555555556,
    0.3055555555555556,
    0.19444444444444445,
    0.5444444444444444,
    0.3055555555555556,
    0.19444444444444445,
    0.5444444444444444,
    0.23333333333333334,
    0.23333333333333334,
    0.005555555555555556,
    0.005555555555555556,
    0.3055555555555556,
    0.19444444444444445,
    0.5444444444444444,
    0.3055555555555556,
    0.19444444444444445,
    0.5444444444444444,
    0.23333333333333334,
    0.23333333333333334,
    0.05555555555555555,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.2222222222222222,
    0.3055555555555556,
    0.5777777777777777,
    0.12777777777777777,
    0.3333333333333333,
    0.49444444444444446,
    0.3388888888888889,
    0.5333333333333333,
    0.6944444444444444,
    0.24444444444444444,
    0.3055555555555556,
    0.6,
    0.22777777777777777,
    0.3333333333333333,
    0.5944444444444444,
    0.4388888888888889,
    0.5333333333333333,
    0.7944444444444444,
    0.65,
    0.65,
    0.6777777777777778,
    0.6777777777777778,
    0.65,
    0.65,
    0.6777777777777778,
    0.6777777777777778,
    0.07222222222222222,
    0.07222222222222222,
    0.08888888888888889,
    0.08888888888888889,
    0.2222222222222222,
    0.32222222222222224,
    0.5944444444444444,
    0.18333333333333332,
    0.65,
    0.7166666666666667,
    0.39444444444444443,
    0.7333333333333333,
    0.8,
    0.24444444444444444,
    0.32222222222222224,
    0.6166666666666667,
    0.24444444444444444,
    0.65,
    0.7777777777777778,
    0.45555555555555555,
    0.7333333333333333,
    0.8611111111111112,
    0.005555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.005555555555555556,
    0.49444444444444446,
    0.46111111111111114,
    0.7333333333333333,
    0.12777777777777777,
    0.3333333333333333,
    0.49444444444444446,
    0.6111111111111112,
    0.6888888888888889,
    0.85,
    0.5,
    0.2777777777777778,
    0.3333333333333333,
    0.6444444444444445,
    0.7277777777777777,
    0.65,
    0.65,
    0.6777777777777778,
    0.6777777777777778,
    0.65,
    0.65,
    0.6777777777777778,
    0.6777777777777778,
    0.005555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.005555555555555556,
    0.49444444444444446,
    0.46111111111111114,
    0.7333333333333333,
    0.18333333333333332,
    0.65,
    0.7166666666666667,
    0.6666666666666666,
    0.8388888888888889,
    0.9055555555555556,
    0.5,
    0.2777777777777778,
    0.65,
    0.8111111111111111,
    0.8777777777777778,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.044444444444444446,
    0.044444444444444446,
    0.022222222222222223,
    0.022222222222222223,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.3055555555555556,
    0.044444444444444446,
    0.4388888888888889,
    0.044444444444444446,
    0.022222222222222223,
    0.022222222222222223,
    0.044444444444444446,
    0.05555555555555555,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.2222222222222222,
    0.2,
    0.4722222222222222,
    0.12777777777777777,
    0.29444444444444445,
    0.45555555555555555,
    0.3388888888888889,
    0.42777777777777776,
    0.5888888888888889,
    0.24444444444444444,
    0.2,
    0.49444444444444446,
    0.22777777777777777,
    0.29444444444444445,
    0.5555555555555556,
    0.4388888888888889,
    0.42777777777777776,
    0.6888888888888889,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.044444444444444446,
    0.26666666666666666,
    0.34444444444444444,
    0.044444444444444446,
    0.26666666666666666,
    0.34444444444444444,
    0.15,
    0.26666666666666666,
    0.4444444444444444,
    0.15,
    0.26666666666666666,
    0.4444444444444444,
    0.17777777777777778,
    0.17777777777777778,
    0.19444444444444445,
    0.19444444444444445,
    0.2222222222222222,
    0.2,
    0.4722222222222222,
    0.24444444444444444,
    0.5,
    0.5777777777777777,
    0.45555555555555555,
    0.6333333333333333,
    0.7111111111111111,
    0.24444444444444444,
    0.2,
    0.49444444444444446,
    0.35,
    0.5,
    0.6777777777777778,
    0.5611111111111111,
    0.6333333333333333,
    0.8111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.49444444444444446,
    0.3111111111111111,
    0.6277777777777778,
    0.12777777777777777,
    0.29444444444444445,
    0.45555555555555555,
    0.6111111111111112,
    0.5388888888888889,
    0.7444444444444445,
    0.3111111111111111,
    0.2833333333333333,
    0.29444444444444445,
    0.6111111111111112,
    0.5388888888888889,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.044444444444444446,
    0.26666666666666666,
    0.34444444444444444,
    0.044444444444444446,
    0.26666666666666666,
    0.34444444444444444,
    0.21666666666666667,
    0.26666666666666666,
    0.5111111111111111,
    0.21666666666666667,
    0.26666666666666666,
    0.5111111111111111,
    0.26666666666666666,
    0.26666666666666666,
    0.49444444444444446,
    0.3111111111111111,
    0.6277777777777778,
    0.24444444444444444,
    0.5,
    0.5777777777777777,
    0.7277777777777777,
    0.7444444444444445,
    0.8666666666666667,
    0.3111111111111111,
    0.4388888888888889,
    0.5,
    0.7666666666666667,
    0.7444444444444445,
    0.044444444444444446,
    0.044444444444444446,
    0.3055555555555556,
    0.2,
    0.55,
    0.3055555555555556,
    0.2,
    0.55,
    0.2722222222222222,
    0.2722222222222222,
    0.3333333333333333,
    0.12777777777777777,
    0.49444444444444446,
    0.3055555555555556,
    0.2222222222222222,
    0.5777777777777777,
    0.5333333333333333,
    0.3388888888888889,
    0.6944444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.07222222222222222,
    0.07222222222222222,
    0.3333333333333333,
    0.22777777777777777,
    0.5944444444444444,
    0.3055555555555556,
    0.24444444444444444,
    0.6,
    0.5333333333333333,
    0.4388888888888889,
    0.7944444444444444,
    0.24444444444444444,
    0.32222222222222224,
    0.2222222222222222,
    0.5944444444444444,
    0.45555555555555555,
    0.3055555555555556,
    0.3,
    0.65,
    0.3055555555555556,
    0.31666666666666665,
    0.6666666666666666,
    0.4722222222222222,
    0.32222222222222224,
    0.24444444444444444,
    0.6166666666666667,
    0.6833333333333333,
    0.044444444444444446,
    0.1111111111111111,
    0.1111111111111111,
    0.044444444444444446,
    0.49444444444444446,
    0.4666666666666667,
    0.7388888888888889,
    0.12777777777777777,
    0.3333333333333333,
    0.49444444444444446,
    0.6111111111111112,
    0.6944444444444444,
    0.8555555555555555,
    0.5388888888888889,
    0.2833333333333333,
    0.3333333333333333,
    0.65,
    0.7666666666666667,
    0.24444444444444444,
    0.5666666666666667,
    0.49444444444444446,
    0.8388888888888889,
    0.7277777777777777,
    0.7388888888888889,
    0.34444444444444444,
    0.34444444444444444,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.34444444444444444,
    0.34444444444444444,
    0.18888888888888888,
    0.5055555555555555,
    0.5111111111111111,
    0.5277777777777778,
    0.5333333333333333,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.5055555555555555,
    0.3611111111111111,
    0.6777777777777778,
    0.5277777777777778,
    0.3611111111111111,
    0.7,
    0.34444444444444444,
    0.34444444444444444,
    0.5166666666666667,
    0.6222222222222222,
    0.5166666666666667,
    0.6222222222222222,
    0.5388888888888889,
    0.34444444444444444,
    0.34444444444444444,
    0.5388888888888889,
    0.13333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.28888888888888886,
    0.28888888888888886,
    0.13333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.28888888888888886,
    0.28888888888888886,
    0.13333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.28888888888888886,
    0.28888888888888886,
    0.13333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.28888888888888886,
    0.28888888888888886,
    0.4777777777777778,
    0.4777777777777778,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.4777777777777778,
    0.4777777777777778,
    0.18888888888888888,
    0.5055555555555555,
    0.5111111111111111,
    0.5277777777777778,
    0.5333333333333333,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.5055555555555555,
    0.3611111111111111,
    0.6777777777777778,
    0.5277777777777778,
    0.3611111111111111,
    0.7,
    0.4777777777777778,
    0.4777777777777778,
    0.5166666666666667,
    0.6222222222222222,
    0.5166666666666667,
    0.6222222222222222,
    0.5388888888888889,
    0.4777777777777778,
    0.4777777777777778,
    0.5388888888888889,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.31666666666666665,
    0.34444444444444444,
    0.3333333333333333,
    0.37777777777777777,
    0.11666666666666667,
    0.11666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.1388888888888889,
    0.14444444444444443,
    0.31666666666666665,
    0.18333333333333332,
    0.43333333333333335,
    0.3333333333333333,
    0.29444444444444445,
    0.5444444444444444,
    0.4166666666666667,
    0.4444444444444444,
    0.43333333333333335,
    0.4777777777777778,
    0.11666666666666667,
    0.11666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.1388888888888889,
    0.14444444444444443,
    0.4166666666666667,
    0.18333333333333332,
    0.5333333333333333,
    0.43333333333333335,
    0.29444444444444445,
    0.6444444444444445,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.36666666666666664,
    0.39444444444444443,
    0.38333333333333336,
    0.42777777777777776,
    0.11666666666666667,
    0.11666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.1388888888888889,
    0.14444444444444443,
    0.36666666666666664,
    0.18333333333333332,
    0.48333333333333334,
    0.38333333333333336,
    0.29444444444444445,
    0.5944444444444444,
    0.5722222222222222,
    0.6,
    0.5888888888888889,
    0.6333333333333333,
    0.11666666666666667,
    0.11666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.1388888888888889,
    0.14444444444444443,
    0.5722222222222222,
    0.18333333333333332,
    0.6888888888888889,
    0.5888888888888889,
    0.29444444444444445,
    0.8,
    0.35,
    0.35,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.35,
    0.35,
    0.18888888888888888,
    0.5055555555555555,
    0.5111111111111111,
    0.31666666666666665,
    0.34444444444444444,
    0.6666666666666666,
    0.6722222222222223,
    0.4111111111111111,
    0.4111111111111111,
    0.10555555555555556,
    0.10555555555555556,
    0.5111111111111111,
    0.5111111111111111,
    0.5055555555555555,
    0.43333333333333335,
    0.6777777777777778,
    0.31666666666666665,
    0.18333333333333332,
    0.43333333333333335,
    0.6666666666666666,
    0.5888888888888889,
    0.8388888888888889,
    0.6,
    0.6277777777777778,
    0.5888888888888889,
    0.6944444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.6888888888888889,
    0.7944444444444444,
    0.6111111111111112,
    0.6,
    0.18333333333333332,
    0.7166666666666667,
    0.7666666666666667,
    0.13333333333333333,
    0.13333333333333333,
    0.31666666666666665,
    0.31666666666666665,
    0.49444444444444446,
    0.49444444444444446,
    0.13333333333333333,
    0.13333333333333333,
    0.31666666666666665,
    0.31666666666666665,
    0.49444444444444446,
    0.49444444444444446,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.13333333333333333,
    0.13333333333333333,
    0.37222222222222223,
    0.37222222222222223,
    0.55,
    0.55,
    0.13333333333333333,
    0.13333333333333333,
    0.37222222222222223,
    0.37222222222222223,
    0.55,
    0.55,
    0.48333333333333334,
    0.48333333333333334,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.32222222222222224,
    0.18888888888888888,
    0.48333333333333334,
    0.48333333333333334,
    0.18888888888888888,
    0.5055555555555555,
    0.5111111111111111,
    0.36666666666666664,
    0.39444444444444443,
    0.7166666666666667,
    0.7222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.10555555555555556,
    0.10555555555555556,
    0.5111111111111111,
    0.5111111111111111,
    0.5055555555555555,
    0.43333333333333335,
    0.6777777777777778,
    0.36666666666666664,
    0.18333333333333332,
    0.48333333333333334,
    0.7166666666666667,
    0.5888888888888889,
    0.8888888888888888,
    0.7333333333333333,
    0.7611111111111111,
    0.5888888888888889,
    0.6944444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.6888888888888889,
    0.7944444444444444,
    0.6111111111111112,
    0.7333333333333333,
    0.18333333333333332,
    0.85,
    0.7666666666666667,
    0.34444444444444444,
    0.34444444444444444,
    0.2722222222222222,
    0.35555555555555557,
    0.2722222222222222,
    0.35555555555555557,
    0.2722222222222222,
    0.34444444444444444,
    0.34444444444444444,
    0.2722222222222222,
    0.5055555555555555,
    0.5111111111111111,
    0.5277777777777778,
    0.5333333333333333,
    0.4,
    0.4,
    0.4,
    0.4,
    0.5055555555555555,
    0.4222222222222222,
    0.7388888888888889,
    0.5277777777777778,
    0.4222222222222222,
    0.7611111111111111,
    0.34444444444444444,
    0.34444444444444444,
    0.6,
    0.6555555555555556,
    0.6,
    0.6555555555555556,
    0.6222222222222222,
    0.34444444444444444,
    0.34444444444444444,
    0.6222222222222222,
    0.25555555555555554,
    0.25555555555555554,
    0.26666666666666666,
    0.26666666666666666,
    0.4111111111111111,
    0.4111111111111111,
    0.31666666666666665,
    0.34444444444444444,
    0.3333333333333333,
    0.37777777777777777,
    0.3055555555555556,
    0.31666666666666665,
    0.5388888888888889,
    0.28888888888888886,
    0.29444444444444445,
    0.46111111111111114,
    0.3333333333333333,
    0.6944444444444444,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.25555555555555554,
    0.25555555555555554,
    0.26666666666666666,
    0.26666666666666666,
    0.4111111111111111,
    0.4111111111111111,
    0.4166666666666667,
    0.4444444444444444,
    0.43333333333333335,
    0.4777777777777778,
    0.3055555555555556,
    0.4166666666666667,
    0.6388888888888888,
    0.28888888888888886,
    0.29444444444444445,
    0.46111111111111114,
    0.43333333333333335,
    0.7944444444444444,
    0.6333333333333333,
    0.6333333333333333,
    0.4888888888888889,
    0.5444444444444444,
    0.5055555555555555,
    0.5777777777777777,
    0.4888888888888889,
    0.6555555555555556,
    0.6611111111111111,
    0.5055555555555555,
    0.5055555555555555,
    0.5111111111111111,
    0.5277777777777778,
    0.5333333333333333,
    0.48333333333333334,
    0.48333333333333334,
    0.48333333333333334,
    0.48333333333333334,
    0.5055555555555555,
    0.5055555555555555,
    0.8222222222222222,
    0.5277777777777778,
    0.5055555555555555,
    0.8444444444444444,
    0.6333333333333333,
    0.6333333333333333,
    0.8166666666666667,
    0.8444444444444444,
    0.8333333333333334,
    0.8777777777777778,
    0.8388888888888889,
    0.6555555555555556,
    0.6611111111111111,
    0.8555555555555555,
    0.35,
    0.35,
    0.2722222222222222,
    0.35555555555555557,
    0.2722222222222222,
    0.35555555555555557,
    0.2722222222222222,
    0.35,
    0.35,
    0.2722222222222222,
    0.5055555555555555,
    0.5111111111111111,
    0.31666666666666665,
    0.34444444444444444,
    0.6666666666666666,
    0.6722222222222223,
    0.4722222222222222,
    0.4722222222222222,
    0.25555555555555554,
    0.25555555555555554,
    0.6166666666666667,
    0.6166666666666667,
    0.5055555555555555,
    0.49444444444444446,
    0.7388888888888889,
    0.31666666666666665,
    0.3055555555555556,
    0.5388888888888889,
    0.6666666666666666,
    0.6666666666666666,
    0.9,
    0.6,
    0.6277777777777778,
    0.6722222222222223,
    0.7277777777777777,
    0.25555555555555554,
    0.25555555555555554,
    0.8166666666666667,
    0.8722222222222222,
    0.6944444444444444,
    0.6,
    0.3055555555555556,
    0.8222222222222222,
    0.8666666666666667,
    0.6388888888888888,
    0.6388888888888888,
    0.4888888888888889,
    0.5444444444444444,
    0.5055555555555555,
    0.5111111111111111,
    0.8388888888888889,
    0.8722222222222222,
    0.4888888888888889,
    0.6611111111111111,
    0.5055555555555555,
    0.9055555555555556,
    0.8388888888888889,
    0.8888888888888888,
    0.9166666666666666,
    0.9111111111111111,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.2833333333333333,
    0.2833333333333333,
    0.4222222222222222,
    0.4222222222222222,
    0.4888888888888889,
    0.4888888888888889,
    0.24444444444444444,
    0.24444444444444444,
    0.1111111111111111,
    0.13333333333333333,
    0.31666666666666665,
    0.3277777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.5333333333333333,
    0.5444444444444444,
    0.7388888888888889,
    0.7388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.7611111111111111,
    0.7611111111111111,
    0.1111111111111111,
    0.13333333333333333,
    0.8333333333333334,
    0.8444444444444444,
    0.55,
    0.5611111111111111,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.2833333333333333,
    0.2833333333333333,
    0.4222222222222222,
    0.4222222222222222,
    0.4888888888888889,
    0.4888888888888889,
    0.24444444444444444,
    0.24444444444444444,
    0.1111111111111111,
    0.13333333333333333,
    0.31666666666666665,
    0.3277777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.5333333333333333,
    0.5444444444444444,
    0.7388888888888889,
    0.7388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.7611111111111111,
    0.7611111111111111,
    0.1111111111111111,
    0.13333333333333333,
    0.8333333333333334,
    0.8444444444444444,
    0.55,
    0.5611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.4666666666666667,
    0.4666666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.4666666666666667,
    0.4666666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.044444444444444446,
    0.044444444444444446,
    0.5166666666666667,
    0.5166666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.044444444444444446,
    0.044444444444444446,
    0.5166666666666667,
    0.5166666666666667,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.42777777777777776,
    0.42777777777777776,
    0.06666666666666667,
    0.07777777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.45555555555555555,
    0.45555555555555555,
    0.06666666666666667,
    0.07777777777777778,
    0.5611111111111111,
    0.5611111111111111,
    0.027777777777777776,
    0.1388888888888889,
    0.027777777777777776,
    0.1388888888888889,
    0.027777777777777776,
    0.1388888888888889,
    0.027777777777777776,
    0.1388888888888889,
    0.42777777777777776,
    0.42777777777777776,
    0.16666666666666666,
    0.25555555555555554,
    0.6166666666666667,
    0.6944444444444444,
    0.45555555555555555,
    0.45555555555555555,
    0.16666666666666666,
    0.25555555555555554,
    0.6444444444444445,
    0.7222222222222222,
    0.6777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.48333333333333334,
    0.48333333333333334,
    0.55,
    0.55,
    0.24444444444444444,
    0.24444444444444444,
    0.1111111111111111,
    0.13333333333333333,
    0.31666666666666665,
    0.3277777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.5944444444444444,
    0.6055555555555555,
    0.8,
    0.8,
    0.55,
    0.55,
    0.7722222222222223,
    0.7722222222222223,
    0.1111111111111111,
    0.13333333333333333,
    0.8444444444444444,
    0.8555555555555555,
    0.6611111111111111,
    0.6722222222222223,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.06666666666666667,
    0.07777777777777778,
    0.7,
    0.7,
    0.7,
    0.7,
    0.06666666666666667,
    0.07777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5,
    0.5333333333333333,
    0.5666666666666667,
    0.6,
    0.24444444444444444,
    0.24444444444444444,
    0.1111111111111111,
    0.13333333333333333,
    0.31666666666666665,
    0.3277777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.6111111111111112,
    0.6555555555555556,
    0.8166666666666667,
    0.85,
    0.6388888888888888,
    0.65,
    0.7944444444444444,
    0.7944444444444444,
    0.1111111111111111,
    0.13333333333333333,
    0.8666666666666667,
    0.8777777777777778,
    0.75,
    0.7722222222222223,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.2833333333333333,
    0.2833333333333333,
    0.4222222222222222,
    0.4222222222222222,
    0.4888888888888889,
    0.4888888888888889,
    0.2722222222222222,
    0.3,
    0.1111111111111111,
    0.24444444444444444,
    0.2833333333333333,
    0.34444444444444444,
    0.32222222222222224,
    0.42777777777777776,
    0.5611111111111111,
    0.5888888888888889,
    0.5333333333333333,
    0.24444444444444444,
    0.65,
    0.7666666666666667,
    0.32222222222222224,
    0.7944444444444444,
    0.4388888888888889,
    0.4388888888888889,
    0.7611111111111111,
    0.7611111111111111,
    0.1111111111111111,
    0.24444444444444444,
    0.2833333333333333,
    0.8333333333333334,
    0.32222222222222224,
    0.8888888888888888,
    0.55,
    0.24444444444444444,
    0.6666666666666666,
    0.32222222222222224,
    0.3611111111111111,
    0.3611111111111111,
    0.4666666666666667,
    0.4666666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.4666666666666667,
    0.4666666666666667,
    0.044444444444444446,
    0.044444444444444446,
    0.3611111111111111,
    0.3611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.044444444444444446,
    0.044444444444444446,
    0.3611111111111111,
    0.3611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.6666666666666666,
    0.027777777777777776,
    0.6666666666666666,
    0.6666666666666666,
    0.027777777777777776,
    0.6666666666666666,
    0.027777777777777776,
    0.027777777777777776,
    0.2833333333333333,
    0.2833333333333333,
    0.4222222222222222,
    0.03888888888888889,
    0.4222222222222222,
    0.4888888888888889,
    0.03888888888888889,
    0.4888888888888889,
    0.2722222222222222,
    0.06666666666666667,
    0.35555555555555557,
    0.1111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.34444444444444444,
    0.5333333333333333,
    0.5333333333333333,
    0.5611111111111111,
    0.06666666666666667,
    0.6444444444444445,
    0.5333333333333333,
    0.49444444444444446,
    0.7611111111111111,
    0.7666666666666667,
    0.6,
    0.8666666666666667,
    0.4388888888888889,
    0.03888888888888889,
    0.4388888888888889,
    0.03888888888888889,
    0.7611111111111111,
    0.16666666666666666,
    0.7611111111111111,
    0.1111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.8333333333333334,
    0.6166666666666667,
    0.9222222222222223,
    0.16666666666666666,
    0.55,
    0.49444444444444446,
    0.7777777777777778,
    0.6833333333333333,
    0.6777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.48333333333333334,
    0.48333333333333334,
    0.55,
    0.55,
    0.2722222222222222,
    0.3,
    0.1111111111111111,
    0.24444444444444444,
    0.2833333333333333,
    0.34444444444444444,
    0.32222222222222224,
    0.42777777777777776,
    0.5611111111111111,
    0.5888888888888889,
    0.5944444444444444,
    0.24444444444444444,
    0.7111111111111111,
    0.8277777777777777,
    0.32222222222222224,
    0.8555555555555555,
    0.55,
    0.55,
    0.7722222222222223,
    0.7722222222222223,
    0.1111111111111111,
    0.24444444444444444,
    0.2833333333333333,
    0.8444444444444444,
    0.32222222222222224,
    0.9,
    0.6611111111111111,
    0.24444444444444444,
    0.7777777777777778,
    0.32222222222222224,
    0.1111111111111111,
    0.06666666666666667,
    0.2722222222222222,
    0.35555555555555557,
    0.34444444444444444,
    0.7166666666666667,
    0.5,
    0.8333333333333334,
    0.2833333333333333,
    0.2833333333333333,
    0.7166666666666667,
    0.5666666666666667,
    0.9,
    0.6111111111111112,
    0.06666666666666667,
    0.5611111111111111,
    0.6444444444444445,
    0.8444444444444444,
    0.1111111111111111,
    0.6388888888888888,
    0.8111111111111111,
    0.9277777777777778,
    0.8833333333333333,
    0.75,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.4722222222222222,
    0.45555555555555555,
    0.7222222222222222,
    0.4722222222222222,
    0.45555555555555555,
    0.7222222222222222,
    0.4777777777777778,
    0.5111111111111111,
    0.7777777777777778,
    0.4777777777777778,
    0.5111111111111111,
    0.7777777777777778,
    0.4166666666666667,
    0.4166666666666667,
    0.5388888888888889,
    0.45555555555555555,
    0.7888888888888889,
    0.5555555555555556,
    0.45555555555555555,
    0.8055555555555556,
    0.7611111111111111,
    0.7611111111111111,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.4777777777777778,
    0.45555555555555555,
    0.7277777777777777,
    0.5222222222222223,
    0.45555555555555555,
    0.7722222222222223,
    0.48333333333333334,
    0.5111111111111111,
    0.7833333333333333,
    0.5277777777777778,
    0.5111111111111111,
    0.8277777777777777,
    0.4166666666666667,
    0.4166666666666667,
    0.5388888888888889,
    0.45555555555555555,
    0.7888888888888889,
    0.5944444444444444,
    0.45555555555555555,
    0.8444444444444444,
    0.7611111111111111,
    0.7611111111111111,
    0.4388888888888889,
    0.3055555555555556,
    0.3055555555555556,
    0.45,
    0.4388888888888889,
    0.3055555555555556,
    0.3055555555555556,
    0.45,
    0.4722222222222222,
    0.45555555555555555,
    0.7222222222222222,
    0.4722222222222222,
    0.45555555555555555,
    0.7222222222222222,
    0.4777777777777778,
    0.5111111111111111,
    0.7777777777777778,
    0.4777777777777778,
    0.5111111111111111,
    0.7777777777777778,
    0.4722222222222222,
    0.3055555555555556,
    0.3055555555555556,
    0.48333333333333334,
    0.5388888888888889,
    0.45555555555555555,
    0.7888888888888889,
    0.5555555555555556,
    0.45555555555555555,
    0.8055555555555556,
    0.8166666666666667,
    0.3055555555555556,
    0.3055555555555556,
    0.8277777777777777,
    0.4388888888888889,
    0.5666666666666667,
    0.5666666666666667,
    0.45,
    0.4388888888888889,
    0.6111111111111112,
    0.6111111111111112,
    0.45,
    0.4777777777777778,
    0.45555555555555555,
    0.7277777777777777,
    0.5222222222222223,
    0.45555555555555555,
    0.7722222222222223,
    0.48333333333333334,
    0.5111111111111111,
    0.7833333333333333,
    0.5277777777777778,
    0.5111111111111111,
    0.8277777777777777,
    0.4722222222222222,
    0.5666666666666667,
    0.5666666666666667,
    0.48333333333333334,
    0.5388888888888889,
    0.45555555555555555,
    0.7888888888888889,
    0.5944444444444444,
    0.45555555555555555,
    0.8444444444444444,
    0.8166666666666667,
    0.6111111111111112,
    0.6111111111111112,
    0.8277777777777777,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.4722222222222222,
    0.4888888888888889,
    0.75,
    0.4722222222222222,
    0.4888888888888889,
    0.75,
    0.4777777777777778,
    0.5277777777777778,
    0.7888888888888889,
    0.4777777777777778,
    0.5277777777777778,
    0.7888888888888889,
    0.4166666666666667,
    0.4166666666666667,
    0.5388888888888889,
    0.4888888888888889,
    0.8166666666666667,
    0.5555555555555556,
    0.4888888888888889,
    0.8333333333333334,
    0.7666666666666667,
    0.7666666666666667,
    0.17222222222222222,
    0.19444444444444445,
    0.15,
    0.17777777777777778,
    0.38333333333333336,
    0.17222222222222222,
    0.19444444444444445,
    0.15,
    0.17777777777777778,
    0.38333333333333336,
    0.17222222222222222,
    0.19444444444444445,
    0.15,
    0.17777777777777778,
    0.38333333333333336,
    0.17222222222222222,
    0.19444444444444445,
    0.15,
    0.17777777777777778,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.4777777777777778,
    0.5555555555555556,
    0.7555555555555555,
    0.5388888888888889,
    0.5611111111111111,
    0.8166666666666667,
    0.48333333333333334,
    0.5944444444444444,
    0.7944444444444444,
    0.5444444444444444,
    0.6,
    0.8555555555555555,
    0.4166666666666667,
    0.4166666666666667,
    0.5388888888888889,
    0.5555555555555556,
    0.8166666666666667,
    0.6,
    0.5611111111111111,
    0.8777777777777778,
    0.8333333333333334,
    0.8388888888888889,
    0.4388888888888889,
    0.3611111111111111,
    0.38333333333333336,
    0.4888888888888889,
    0.4388888888888889,
    0.3611111111111111,
    0.38333333333333336,
    0.4888888888888889,
    0.4722222222222222,
    0.5277777777777778,
    0.7888888888888889,
    0.4722222222222222,
    0.5277777777777778,
    0.7888888888888889,
    0.4777777777777778,
    0.5777777777777777,
    0.8388888888888889,
    0.4777777777777778,
    0.5777777777777777,
    0.8388888888888889,
    0.4722222222222222,
    0.3611111111111111,
    0.38333333333333336,
    0.5222222222222223,
    0.5388888888888889,
    0.5277777777777778,
    0.8555555555555555,
    0.5555555555555556,
    0.5277777777777778,
    0.8722222222222222,
    0.8222222222222222,
    0.3611111111111111,
    0.38333333333333336,
    0.8722222222222222,
    0.4388888888888889,
    0.6222222222222222,
    0.4777777777777778,
    0.8222222222222222,
    0.8277777777777777,
    0.4388888888888889,
    0.6666666666666666,
    0.48333333333333334,
    0.8666666666666667,
    0.8333333333333334,
    0.4722222222222222,
    0.6222222222222222,
    0.5388888888888889,
    0.8833333333333333,
    0.8611111111111112,
    0.8888888888888888,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.5055555555555555,
    0.5055555555555555,
    0.4666666666666667,
    0.5388888888888889,
    0.7166666666666667,
    0.7888888888888889,
    0.5277777777777778,
    0.5277777777777778,
    0.4666666666666667,
    0.5388888888888889,
    0.7388888888888889,
    0.8111111111111111,
    0.5944444444444444,
    0.5944444444444444,
    0.49444444444444446,
    0.005555555555555556,
    0.5611111111111111,
    0.7444444444444445,
    0.005555555555555556,
    0.8111111111111111,
    0.6166666666666667,
    0.6166666666666667,
    0.49444444444444446,
    0.005555555555555556,
    0.5611111111111111,
    0.7666666666666667,
    0.005555555555555556,
    0.8333333333333334,
    0.09444444444444444,
    0.09444444444444444,
    0.2222222222222222,
    0.09444444444444444,
    0.09444444444444444,
    0.09444444444444444,
    0.2222222222222222,
    0.09444444444444444,
    0.5111111111111111,
    0.5111111111111111,
    0.4666666666666667,
    0.5388888888888889,
    0.7222222222222222,
    0.7944444444444444,
    0.5388888888888889,
    0.5388888888888889,
    0.4666666666666667,
    0.5388888888888889,
    0.75,
    0.8222222222222222,
    0.5777777777777777,
    0.1388888888888889,
    0.7055555555555556,
    0.1388888888888889,
    0.5777777777777777,
    0.1388888888888889,
    0.7055555555555556,
    0.1388888888888889,
    0.05555555555555555,
    0.11666666666666667,
    0.05555555555555555,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.10555555555555556,
    0.4666666666666667,
    0.3277777777777778,
    0.10555555555555556,
    0.5277777777777778,
    0.05555555555555555,
    0.11666666666666667,
    0.05555555555555555,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.10555555555555556,
    0.4666666666666667,
    0.3277777777777778,
    0.10555555555555556,
    0.5277777777777778,
    0.05555555555555555,
    0.11666666666666667,
    0.05555555555555555,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.10555555555555556,
    0.4666666666666667,
    0.3277777777777778,
    0.10555555555555556,
    0.5277777777777778,
    0.05555555555555555,
    0.11666666666666667,
    0.05555555555555555,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.10555555555555556,
    0.4666666666666667,
    0.3277777777777778,
    0.10555555555555556,
    0.5277777777777778,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.016666666666666666,
    0.06111111111111111,
    0.14444444444444443,
    0.06111111111111111,
    0.5055555555555555,
    0.5055555555555555,
    0.48333333333333334,
    0.26666666666666666,
    0.5666666666666667,
    0.7166666666666667,
    0.26666666666666666,
    0.8,
    0.11666666666666667,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.5666666666666667,
    0.5666666666666667,
    0.5944444444444444,
    0.31666666666666665,
    0.6777777777777778,
    0.7777777777777778,
    0.31666666666666665,
    0.8611111111111112,
    0.5944444444444444,
    0.5944444444444444,
    0.5111111111111111,
    0.2833333333333333,
    0.5833333333333334,
    0.7444444444444445,
    0.2833333333333333,
    0.8166666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.6555555555555556,
    0.6555555555555556,
    0.6222222222222222,
    0.3333333333333333,
    0.6944444444444444,
    0.8055555555555556,
    0.3333333333333333,
    0.8777777777777778,
    0.09444444444444444,
    0.09444444444444444,
    0.2222222222222222,
    0.09444444444444444,
    0.09444444444444444,
    0.09444444444444444,
    0.2222222222222222,
    0.09444444444444444,
    0.5111111111111111,
    0.5111111111111111,
    0.48333333333333334,
    0.26666666666666666,
    0.5666666666666667,
    0.7222222222222222,
    0.26666666666666666,
    0.8055555555555556,
    0.1388888888888889,
    0.1388888888888889,
    0.17222222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.37777777777777777,
    0.5888888888888889,
    0.5888888888888889,
    0.5944444444444444,
    0.31666666666666665,
    0.6777777777777778,
    0.8,
    0.31666666666666665,
    0.8833333333333333,
    0.5944444444444444,
    0.4111111111111111,
    0.7222222222222222,
    0.4111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.17222222222222222,
    0.17222222222222222,
    0.40555555555555556,
    0.40555555555555556,
    0.7055555555555556,
    0.46111111111111114,
    0.8333333333333334,
    0.46111111111111114,
    0.23333333333333334,
    0.016666666666666666,
    0.1388888888888889,
    0.2111111111111111,
    0.4222222222222222,
    0.25,
    0.3111111111111111,
    0.25,
    0.3111111111111111,
    0.31666666666666665,
    0.016666666666666666,
    0.1388888888888889,
    0.2111111111111111,
    0.5055555555555555,
    0.23333333333333334,
    0.016666666666666666,
    0.1388888888888889,
    0.2111111111111111,
    0.4222222222222222,
    0.25,
    0.3111111111111111,
    0.25,
    0.3111111111111111,
    0.31666666666666665,
    0.016666666666666666,
    0.1388888888888889,
    0.2111111111111111,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.4666666666666667,
    0.5388888888888889,
    0.7166666666666667,
    0.7888888888888889,
    0.5277777777777778,
    0.5277777777777778,
    0.4666666666666667,
    0.5388888888888889,
    0.7388888888888889,
    0.8111111111111111,
    0.5944444444444444,
    0.5944444444444444,
    0.49444444444444446,
    0.005555555555555556,
    0.5611111111111111,
    0.7444444444444445,
    0.005555555555555556,
    0.8111111111111111,
    0.6166666666666667,
    0.6166666666666667,
    0.49444444444444446,
    0.005555555555555556,
    0.5611111111111111,
    0.7666666666666667,
    0.005555555555555556,
    0.8333333333333334,
    0.23333333333333334,
    0.09444444444444444,
    0.17222222222222222,
    0.28888888888888886,
    0.45555555555555555,
    0.25,
    0.3111111111111111,
    0.25,
    0.3111111111111111,
    0.31666666666666665,
    0.09444444444444444,
    0.17222222222222222,
    0.28888888888888886,
    0.5388888888888889,
    0.5111111111111111,
    0.5111111111111111,
    0.4666666666666667,
    0.5388888888888889,
    0.7222222222222222,
    0.7944444444444444,
    0.5388888888888889,
    0.5388888888888889,
    0.4666666666666667,
    0.5388888888888889,
    0.75,
    0.8222222222222222,
    0.23333333333333334,
    0.5777777777777777,
    0.21666666666666667,
    0.7722222222222223,
    0.5,
    0.25,
    0.3111111111111111,
    0.25,
    0.3111111111111111,
    0.31666666666666665,
    0.5777777777777777,
    0.21666666666666667,
    0.7722222222222223,
    0.5833333333333334,
    0.23333333333333334,
    0.016666666666666666,
    0.17222222222222222,
    0.24444444444444444,
    0.4222222222222222,
    0.3277777777777778,
    0.48333333333333334,
    0.6277777777777778,
    0.5055555555555555,
    0.5055555555555555,
    0.3277777777777778,
    0.7166666666666667,
    0.8611111111111112,
    0.6444444444444445,
    0.016666666666666666,
    0.6222222222222222,
    0.6944444444444444,
    0.8333333333333334,
    0.23333333333333334,
    0.016666666666666666,
    0.17222222222222222,
    0.24444444444444444,
    0.4222222222222222,
    0.3388888888888889,
    0.5111111111111111,
    0.6388888888888888,
    0.5944444444444444,
    0.5944444444444444,
    0.3388888888888889,
    0.7444444444444445,
    0.8722222222222222,
    0.6722222222222223,
    0.016666666666666666,
    0.7111111111111111,
    0.7833333333333333,
    0.8611111111111112,
    0.23333333333333334,
    0.09444444444444444,
    0.20555555555555555,
    0.32222222222222224,
    0.45555555555555555,
    0.3277777777777778,
    0.48333333333333334,
    0.6277777777777778,
    0.5111111111111111,
    0.5111111111111111,
    0.3277777777777778,
    0.7222222222222222,
    0.8666666666666667,
    0.6444444444444445,
    0.09444444444444444,
    0.6555555555555556,
    0.7722222222222223,
    0.8666666666666667,
    0.23333333333333334,
    0.5944444444444444,
    0.5222222222222223,
    0.8222222222222222,
    0.7722222222222223,
    0.7555555555555555,
    0.16111111111111112,
    0.16111111111111112,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.10555555555555556,
    0.10555555555555556,
    0.37222222222222223,
    0.37222222222222223,
    0.09444444444444444,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.5166666666666667,
    0.5166666666666667,
    0.16111111111111112,
    0.10555555555555556,
    0.10555555555555556,
    0.16111111111111112,
    0.25,
    0.3333333333333333,
    0.4888888888888889,
    0.29444444444444445,
    0.3333333333333333,
    0.5333333333333333,
    0.46111111111111114,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.016666666666666666,
    0.38333333333333336,
    0.4777777777777778,
    0.016666666666666666,
    0.38333333333333336,
    0.4777777777777778,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.016666666666666666,
    0.38333333333333336,
    0.4777777777777778,
    0.016666666666666666,
    0.38333333333333336,
    0.4777777777777778,
    0.3055555555555556,
    0.3055555555555556,
    0.17222222222222222,
    0.40555555555555556,
    0.5166666666666667,
    0.17222222222222222,
    0.40555555555555556,
    0.5166666666666667,
    0.5722222222222222,
    0.5722222222222222,
    0.10555555555555556,
    0.10555555555555556,
    0.37222222222222223,
    0.37222222222222223,
    0.09444444444444444,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.5166666666666667,
    0.5166666666666667,
    0.3055555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.3055555555555556,
    0.25,
    0.4388888888888889,
    0.5944444444444444,
    0.29444444444444445,
    0.4388888888888889,
    0.6388888888888888,
    0.6055555555555555,
    0.10555555555555556,
    0.10555555555555556,
    0.6055555555555555,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.3277777777777778,
    0.5333333333333333,
    0.3055555555555556,
    0.3277777777777778,
    0.5333333333333333,
    0.4722222222222222,
    0.3277777777777778,
    0.7,
    0.4722222222222222,
    0.3277777777777778,
    0.7,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.3277777777777778,
    0.5333333333333333,
    0.3055555555555556,
    0.3277777777777778,
    0.5333333333333333,
    0.4722222222222222,
    0.3277777777777778,
    0.7,
    0.4722222222222222,
    0.3277777777777778,
    0.7,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.38333333333333336,
    0.5888888888888889,
    0.3055555555555556,
    0.39444444444444443,
    0.6,
    0.4722222222222222,
    0.38333333333333336,
    0.7555555555555555,
    0.4722222222222222,
    0.39444444444444443,
    0.7666666666666667,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.38333333333333336,
    0.5888888888888889,
    0.3055555555555556,
    0.39444444444444443,
    0.6,
    0.4722222222222222,
    0.38333333333333336,
    0.7555555555555555,
    0.4722222222222222,
    0.39444444444444443,
    0.7666666666666667,
    0.16111111111111112,
    0.16111111111111112,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.36666666666666664,
    0.36666666666666664,
    0.4444444444444444,
    0.4444444444444444,
    0.34444444444444444,
    0.3333333333333333,
    0.5388888888888889,
    0.38333333333333336,
    0.36666666666666664,
    0.5722222222222222,
    0.5722222222222222,
    0.3333333333333333,
    0.7666666666666667,
    0.6222222222222222,
    0.36666666666666664,
    0.8111111111111111,
    0.16111111111111112,
    0.36666666666666664,
    0.36666666666666664,
    0.16111111111111112,
    0.25,
    0.3388888888888889,
    0.4888888888888889,
    0.34444444444444444,
    0.3333333333333333,
    0.5388888888888889,
    0.55,
    0.5833333333333334,
    0.7888888888888889,
    0.4666666666666667,
    0.5722222222222222,
    0.3333333333333333,
    0.7666666666666667,
    0.7111111111111111,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.22777777777777777,
    0.016666666666666666,
    0.39444444444444443,
    0.4888888888888889,
    0.016666666666666666,
    0.39444444444444443,
    0.4888888888888889,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.016666666666666666,
    0.17222222222222222,
    0.26666666666666666,
    0.2388888888888889,
    0.2388888888888889,
    0.2833333333333333,
    0.2833333333333333,
    0.016666666666666666,
    0.40555555555555556,
    0.5,
    0.016666666666666666,
    0.45,
    0.5444444444444444,
    0.3055555555555556,
    0.3055555555555556,
    0.17222222222222222,
    0.40555555555555556,
    0.5166666666666667,
    0.17222222222222222,
    0.40555555555555556,
    0.5166666666666667,
    0.5722222222222222,
    0.5722222222222222,
    0.36666666666666664,
    0.36666666666666664,
    0.4444444444444444,
    0.4444444444444444,
    0.34444444444444444,
    0.38333333333333336,
    0.5888888888888889,
    0.38333333333333336,
    0.4222222222222222,
    0.6277777777777778,
    0.5722222222222222,
    0.38333333333333336,
    0.8166666666666667,
    0.6222222222222222,
    0.4222222222222222,
    0.8666666666666667,
    0.3055555555555556,
    0.36666666666666664,
    0.36666666666666664,
    0.3055555555555556,
    0.25,
    0.4444444444444444,
    0.5944444444444444,
    0.34444444444444444,
    0.38333333333333336,
    0.5888888888888889,
    0.55,
    0.6888888888888889,
    0.8944444444444445,
    0.6111111111111112,
    0.5722222222222222,
    0.38333333333333336,
    0.8166666666666667,
    0.8555555555555555,
    0.16111111111111112,
    0.16111111111111112,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.10555555555555556,
    0.10555555555555556,
    0.37222222222222223,
    0.37222222222222223,
    0.09444444444444444,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.5166666666666667,
    0.5166666666666667,
    0.16111111111111112,
    0.10555555555555556,
    0.10555555555555556,
    0.16111111111111112,
    0.25,
    0.3333333333333333,
    0.4888888888888889,
    0.29444444444444445,
    0.3333333333333333,
    0.5333333333333333,
    0.46111111111111114,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.39444444444444443,
    0.4166666666666667,
    0.6444444444444445,
    0.39444444444444443,
    0.4166666666666667,
    0.6444444444444445,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.6277777777777778,
    0.8555555555555555,
    0.39444444444444443,
    0.6277777777777778,
    0.8555555555555555,
    0.39444444444444443,
    0.4166666666666667,
    0.6444444444444445,
    0.39444444444444443,
    0.4166666666666667,
    0.6444444444444445,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.39444444444444443,
    0.6277777777777778,
    0.8555555555555555,
    0.39444444444444443,
    0.6277777777777778,
    0.8555555555555555,
    0.55,
    0.55,
    0.17222222222222222,
    0.5833333333333334,
    0.6944444444444444,
    0.17222222222222222,
    0.5833333333333334,
    0.6944444444444444,
    0.8166666666666667,
    0.8166666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.37222222222222223,
    0.37222222222222223,
    0.09444444444444444,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.5166666666666667,
    0.5166666666666667,
    0.55,
    0.10555555555555556,
    0.10555555555555556,
    0.55,
    0.25,
    0.6166666666666667,
    0.7722222222222223,
    0.29444444444444445,
    0.6166666666666667,
    0.8166666666666667,
    0.85,
    0.10555555555555556,
    0.10555555555555556,
    0.85,
    0.16111111111111112,
    0.16111111111111112,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.17222222222222222,
    0.3,
    0.4111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.4722222222222222,
    0.4722222222222222,
    0.5388888888888889,
    0.5388888888888889,
    0.45555555555555555,
    0.4,
    0.65,
    0.49444444444444446,
    0.43333333333333335,
    0.6833333333333333,
    0.6777777777777778,
    0.4,
    0.8722222222222222,
    0.7166666666666667,
    0.43333333333333335,
    0.9055555555555556,
    0.16111111111111112,
    0.48333333333333334,
    0.48333333333333334,
    0.16111111111111112,
    0.25,
    0.3388888888888889,
    0.4888888888888889,
    0.45555555555555555,
    0.4,
    0.65,
    0.6611111111111111,
    0.65,
    0.9,
    0.4666666666666667,
    0.6888888888888889,
    0.4,
    0.8833333333333333,
    0.7777777777777778,
    0.5888888888888889,
    0.6277777777777778,
    0.17222222222222222,
    0.65,
    0.7611111111111111,
    0.17222222222222222,
    0.7166666666666667,
    0.8277777777777777,
    0.8555555555555555,
    0.8944444444444445,
    0.5888888888888889,
    0.6888888888888889,
    0.25,
    0.8388888888888889,
    0.7944444444444444,
    0.8944444444444445,
    0.2222222222222222,
    0.25555555555555554,
    0.2222222222222222,
    0.25555555555555554,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.2222222222222222,
    0.011111111111111112,
    0.28888888888888886,
    0.011111111111111112,
    0.2222222222222222,
    0.06111111111111111,
    0.28888888888888886,
    0.06111111111111111,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.1388888888888889,
    0.1388888888888889,
    0.4,
    0.1388888888888889,
    0.1388888888888889,
    0.4,
    0.5222222222222223,
    0.5222222222222223,
    0.4666666666666667,
    0.4666666666666667,
    0.7111111111111111,
    0.7111111111111111,
    0.5555555555555556,
    0.5555555555555556,
    0.4666666666666667,
    0.4666666666666667,
    0.7111111111111111,
    0.7111111111111111,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.5333333333333333,
    0.55,
    0.4666666666666667,
    0.4666666666666667,
    0.7222222222222222,
    0.7388888888888889,
    0.1388888888888889,
    0.5666666666666667,
    0.6166666666666667,
    0.4666666666666667,
    0.4666666666666667,
    0.1388888888888889,
    0.7222222222222222,
    0.7722222222222223,
    0.14444444444444443,
    0.2222222222222222,
    0.25555555555555554,
    0.14444444444444443,
    0.2111111111111111,
    0.2222222222222222,
    0.25555555555555554,
    0.2111111111111111,
    0.5222222222222223,
    0.5222222222222223,
    0.4777777777777778,
    0.4777777777777778,
    0.7222222222222222,
    0.7222222222222222,
    0.5555555555555556,
    0.5555555555555556,
    0.5277777777777778,
    0.5277777777777778,
    0.7722222222222223,
    0.7722222222222223,
    0.34444444444444444,
    0.2222222222222222,
    0.06111111111111111,
    0.3055555555555556,
    0.46111111111111114,
    0.5333333333333333,
    0.55,
    0.4777777777777778,
    0.4777777777777778,
    0.7333333333333333,
    0.75,
    0.6222222222222222,
    0.2222222222222222,
    0.5333333333333333,
    0.7277777777777777,
    0.7888888888888889,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.08333333333333333,
    0.09444444444444444,
    0.08333333333333333,
    0.09444444444444444,
    0.17222222222222222,
    0.21666666666666667,
    0.17222222222222222,
    0.21666666666666667,
    0.17222222222222222,
    0.08333333333333333,
    0.2388888888888889,
    0.17222222222222222,
    0.08333333333333333,
    0.2388888888888889,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.17222222222222222,
    0.17777777777777778,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6333333333333333,
    0.6444444444444445,
    0.6333333333333333,
    0.6444444444444445,
    0.17222222222222222,
    0.21666666666666667,
    0.17222222222222222,
    0.21666666666666667,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.17222222222222222,
    0.6333333333333333,
    0.7888888888888889,
    0.17222222222222222,
    0.6333333333333333,
    0.7888888888888889,
    0.31666666666666665,
    0.35,
    0.31666666666666665,
    0.35,
    0.13333333333333333,
    0.14444444444444443,
    0.13333333333333333,
    0.14444444444444443,
    0.31666666666666665,
    0.011111111111111112,
    0.38333333333333336,
    0.011111111111111112,
    0.31666666666666665,
    0.18333333333333332,
    0.38333333333333336,
    0.18333333333333332,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.1388888888888889,
    0.1388888888888889,
    0.4,
    0.1388888888888889,
    0.1388888888888889,
    0.4,
    0.5222222222222223,
    0.5222222222222223,
    0.65,
    0.65,
    0.8444444444444444,
    0.8444444444444444,
    0.5555555555555556,
    0.5555555555555556,
    0.65,
    0.65,
    0.8444444444444444,
    0.8444444444444444,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.5333333333333333,
    0.55,
    0.65,
    0.65,
    0.8555555555555555,
    0.8722222222222222,
    0.1388888888888889,
    0.5666666666666667,
    0.6166666666666667,
    0.65,
    0.65,
    0.1388888888888889,
    0.8555555555555555,
    0.9055555555555556,
    0.14444444444444443,
    0.31666666666666665,
    0.35,
    0.14444444444444443,
    0.2111111111111111,
    0.31666666666666665,
    0.35,
    0.2111111111111111,
    0.5222222222222223,
    0.5222222222222223,
    0.6833333333333333,
    0.6833333333333333,
    0.8777777777777778,
    0.8777777777777778,
    0.5555555555555556,
    0.5555555555555556,
    0.7055555555555556,
    0.7166666666666667,
    0.9,
    0.9111111111111111,
    0.34444444444444444,
    0.31666666666666665,
    0.06111111111111111,
    0.4,
    0.46111111111111114,
    0.5333333333333333,
    0.55,
    0.6833333333333333,
    0.6833333333333333,
    0.8888888888888888,
    0.9055555555555556,
    0.6222222222222222,
    0.31666666666666665,
    0.7055555555555556,
    0.8722222222222222,
    0.9111111111111111,
    0.2222222222222222,
    0.25555555555555554,
    0.2222222222222222,
    0.25555555555555554,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.2222222222222222,
    0.011111111111111112,
    0.28888888888888886,
    0.011111111111111112,
    0.2222222222222222,
    0.06111111111111111,
    0.28888888888888886,
    0.06111111111111111,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.2611111111111111,
    0.1388888888888889,
    0.5222222222222223,
    0.2611111111111111,
    0.1388888888888889,
    0.5222222222222223,
    0.6388888888888888,
    0.6444444444444445,
    0.4666666666666667,
    0.4666666666666667,
    0.8277777777777777,
    0.8333333333333334,
    0.6722222222222223,
    0.6777777777777778,
    0.4666666666666667,
    0.4666666666666667,
    0.8277777777777777,
    0.8333333333333334,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.08333333333333333,
    0.06666666666666667,
    0.3388888888888889,
    0.6388888888888888,
    0.6833333333333333,
    0.4666666666666667,
    0.4666666666666667,
    0.8277777777777777,
    0.8722222222222222,
    0.2611111111111111,
    0.6722222222222223,
    0.7388888888888889,
    0.4666666666666667,
    0.4666666666666667,
    0.2611111111111111,
    0.8277777777777777,
    0.8944444444444445,
    0.14444444444444443,
    0.2222222222222222,
    0.25555555555555554,
    0.14444444444444443,
    0.2111111111111111,
    0.2222222222222222,
    0.25555555555555554,
    0.2111111111111111,
    0.6388888888888888,
    0.6444444444444445,
    0.4777777777777778,
    0.4777777777777778,
    0.8388888888888889,
    0.8444444444444444,
    0.6722222222222223,
    0.6777777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.8888888888888888,
    0.8944444444444445,
    0.34444444444444444,
    0.2222222222222222,
    0.06111111111111111,
    0.3055555555555556,
    0.46111111111111114,
    0.6388888888888888,
    0.6833333333333333,
    0.4777777777777778,
    0.4777777777777778,
    0.8388888888888889,
    0.8833333333333333,
    0.7277777777777777,
    0.2222222222222222,
    0.5333333333333333,
    0.7277777777777777,
    0.8944444444444445,
    0.7722222222222223,
    0.8055555555555556,
    0.8055555555555556,
    0.8388888888888889,
    0.06666666666666667,
    0.08333333333333333,
    0.3388888888888889,
    0.06666666666666667,
    0.08333333333333333,
    0.3388888888888889,
    0.1388888888888889,
    0.3111111111111111,
    0.5722222222222222,
    0.1388888888888889,
    0.3111111111111111,
    0.5722222222222222,
    0.7722222222222223,
    0.011111111111111112,
    0.8388888888888889,
    0.011111111111111112,
    0.06666666666666667,
    0.08333333333333333,
    0.3388888888888889,
    0.06666666666666667,
    0.08333333333333333,
    0.3388888888888889,
    0.8055555555555556,
    0.3611111111111111,
    0.8722222222222222,
    0.3611111111111111,
    0.14444444444444443,
    0.7722222222222223,
    0.8055555555555556,
    0.14444444444444443,
    0.2111111111111111,
    0.8055555555555556,
    0.8388888888888889,
    0.2111111111111111,
    0.34444444444444444,
    0.7722222222222223,
    0.06111111111111111,
    0.8555555555555555,
    0.46111111111111114,
    0.8611111111111112,
    0.06666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.06666666666666667,
    0.06666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.06666666666666667,
    0.08888888888888889,
    0.12777777777777777,
    0.12777777777777777,
    0.08888888888888889,
    0.08888888888888889,
    0.12777777777777777,
    0.12777777777777777,
    0.08888888888888889,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.3333333333333333,
    0.46111111111111114,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.37222222222222223,
    0.5,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.3333333333333333,
    0.46111111111111114,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.37222222222222223,
    0.5,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.06666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.06666666666666667,
    0.06666666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.06666666666666667,
    0.2222222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.16666666666666666,
    0.3333333333333333,
    0.48333333333333334,
    0.3888888888888889,
    0.55,
    0.7,
    0.2222222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.16666666666666666,
    0.37222222222222223,
    0.5222222222222223,
    0.3888888888888889,
    0.55,
    0.7,
    0.4666666666666667,
    0.29444444444444445,
    0.3333333333333333,
    0.6111111111111112,
    0.6222222222222222,
    0.4666666666666667,
    0.29444444444444445,
    0.37222222222222223,
    0.65,
    0.6222222222222222,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.48333333333333334,
    0.22777777777777777,
    0.5777777777777777,
    0.48333333333333334,
    0.22777777777777777,
    0.5777777777777777,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.48333333333333334,
    0.22777777777777777,
    0.5777777777777777,
    0.48333333333333334,
    0.22777777777777777,
    0.5777777777777777,
    0.25,
    0.25,
    0.1,
    0.1,
    0.3388888888888889,
    0.3388888888888889,
    0.25,
    0.25,
    0.1,
    0.1,
    0.3388888888888889,
    0.3388888888888889,
    0.2611111111111111,
    0.2611111111111111,
    0.1,
    0.1,
    0.35,
    0.35,
    0.2611111111111111,
    0.2611111111111111,
    0.1,
    0.1,
    0.35,
    0.35,
    0.4,
    0.23333333333333334,
    0.5111111111111111,
    0.4,
    0.23333333333333334,
    0.5111111111111111,
    0.48333333333333334,
    0.23333333333333334,
    0.5833333333333334,
    0.48333333333333334,
    0.23333333333333334,
    0.5833333333333334,
    0.25,
    0.25,
    0.1,
    0.1,
    0.3388888888888889,
    0.3388888888888889,
    0.25,
    0.25,
    0.1,
    0.1,
    0.3388888888888889,
    0.3388888888888889,
    0.4,
    0.38333333333333336,
    0.6611111111111111,
    0.1,
    0.1,
    0.4,
    0.4722222222222222,
    0.75,
    0.48333333333333334,
    0.38333333333333336,
    0.7333333333333333,
    0.1,
    0.1,
    0.48333333333333334,
    0.4722222222222222,
    0.8222222222222222,
    0.08333333333333333,
    0.10555555555555556,
    0.10555555555555556,
    0.08333333333333333,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.32222222222222224,
    0.10555555555555556,
    0.10555555555555556,
    0.32222222222222224,
    0.10555555555555556,
    0.12777777777777777,
    0.12777777777777777,
    0.10555555555555556,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.4,
    0.22777777777777777,
    0.5055555555555555,
    0.34444444444444444,
    0.12777777777777777,
    0.12777777777777777,
    0.34444444444444444,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.3333333333333333,
    0.46111111111111114,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.15,
    0.15,
    0.3888888888888889,
    0.3888888888888889,
    0.12222222222222222,
    0.5888888888888889,
    0.6888888888888889,
    0.14444444444444443,
    0.5055555555555555,
    0.6333333333333333,
    0.3055555555555556,
    0.7444444444444445,
    0.8722222222222222,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.14444444444444443,
    0.3333333333333333,
    0.46111111111111114,
    0.3055555555555556,
    0.55,
    0.6777777777777778,
    0.28888888888888886,
    0.28888888888888886,
    0.15,
    0.15,
    0.4,
    0.4,
    0.12222222222222222,
    0.6,
    0.7,
    0.14444444444444443,
    0.5055555555555555,
    0.6333333333333333,
    0.3055555555555556,
    0.7555555555555555,
    0.8833333333333333,
    0.08333333333333333,
    0.10555555555555556,
    0.10555555555555556,
    0.08333333333333333,
    0.4,
    0.23333333333333334,
    0.5111111111111111,
    0.4,
    0.23333333333333334,
    0.5111111111111111,
    0.32222222222222224,
    0.10555555555555556,
    0.10555555555555556,
    0.32222222222222224,
    0.2222222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.16666666666666666,
    0.3333333333333333,
    0.48333333333333334,
    0.3888888888888889,
    0.55,
    0.7,
    0.2777777777777778,
    0.2777777777777778,
    0.15,
    0.15,
    0.3888888888888889,
    0.3888888888888889,
    0.2222222222222222,
    0.5888888888888889,
    0.7277777777777777,
    0.16666666666666666,
    0.5055555555555555,
    0.6555555555555556,
    0.3888888888888889,
    0.7444444444444445,
    0.8944444444444445,
    0.48333333333333334,
    0.29444444444444445,
    0.3333333333333333,
    0.6111111111111112,
    0.6388888888888888,
    0.4,
    0.4111111111111111,
    0.6888888888888889,
    0.15,
    0.15,
    0.4,
    0.5222222222222223,
    0.8,
    0.7222222222222222,
    0.29444444444444445,
    0.5055555555555555,
    0.7833333333333333,
    0.8777777777777778,
    0.06666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.06666666666666667,
    0.08888888888888889,
    0.35555555555555557,
    0.35555555555555557,
    0.08888888888888889,
    0.08888888888888889,
    0.35555555555555557,
    0.35555555555555557,
    0.08888888888888889,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.36666666666666664,
    0.5777777777777777,
    0.6833333333333333,
    0.5277777777777778,
    0.7944444444444444,
    0.9,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.36666666666666664,
    0.6277777777777778,
    0.7222222222222222,
    0.5277777777777778,
    0.8055555555555556,
    0.9,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.36666666666666664,
    0.5777777777777777,
    0.6833333333333333,
    0.5277777777777778,
    0.7944444444444444,
    0.9,
    0.12222222222222222,
    0.39444444444444443,
    0.49444444444444446,
    0.36666666666666664,
    0.6277777777777778,
    0.7222222222222222,
    0.5277777777777778,
    0.8055555555555556,
    0.9,
    0.06666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.06666666666666667,
    0.2222222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.37222222222222223,
    0.5777777777777777,
    0.6888888888888889,
    0.5944444444444444,
    0.7944444444444444,
    0.9055555555555556,
    0.2222222222222222,
    0.39444444444444443,
    0.5333333333333333,
    0.37222222222222223,
    0.6277777777777778,
    0.7277777777777777,
    0.5944444444444444,
    0.8055555555555556,
    0.9055555555555556,
    0.4666666666666667,
    0.5222222222222223,
    0.5777777777777777,
    0.8388888888888889,
    0.8666666666666667,
    0.4666666666666667,
    0.5222222222222223,
    0.6277777777777778,
    0.8777777777777778,
    0.8777777777777778,
    0.08333333333333333,
    0.3611111111111111,
    0.3611111111111111,
    0.08333333333333333,
    0.5777777777777777,
    0.36666666666666664,
    0.6833333333333333,
    0.39444444444444443,
    0.12222222222222222,
    0.49444444444444446,
    0.7944444444444444,
    0.5277777777777778,
    0.9,
    0.46111111111111114,
    0.6722222222222223,
    0.12222222222222222,
    0.7722222222222223,
    0.6222222222222222,
    0.10555555555555556,
    0.38333333333333336,
    0.38333333333333336,
    0.10555555555555556,
    0.5777777777777777,
    0.36666666666666664,
    0.6833333333333333,
    0.39444444444444443,
    0.12222222222222222,
    0.49444444444444446,
    0.7944444444444444,
    0.5277777777777778,
    0.9,
    0.48333333333333334,
    0.6944444444444444,
    0.12222222222222222,
    0.7944444444444444,
    0.6444444444444445,
    0.08333333333333333,
    0.3611111111111111,
    0.3611111111111111,
    0.08333333333333333,
    0.5777777777777777,
    0.37222222222222223,
    0.6888888888888889,
    0.39444444444444443,
    0.2222222222222222,
    0.5333333333333333,
    0.7944444444444444,
    0.5944444444444444,
    0.9055555555555556,
    0.46111111111111114,
    0.6722222222222223,
    0.2222222222222222,
    0.8111111111111111,
    0.6833333333333333,
    0.48333333333333334,
    0.55,
    0.5777777777777777,
    0.8666666666666667,
    0.8833333333333333,
    0.8611111111111112,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.40555555555555556,
    0.40555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.4111111111111111,
    0.4111111111111111,
    0.4777777777777778,
    0.4777777777777778,
    0.40555555555555556,
    0.40555555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.4111111111111111,
    0.4111111111111111,
    0.4777777777777778,
    0.4777777777777778,
    0.6333333333333333,
    0.6388888888888888,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.6333333333333333,
    0.45555555555555555,
    0.45555555555555555,
    0.6388888888888888,
    0.6333333333333333,
    0.6388888888888888,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.6333333333333333,
    0.45555555555555555,
    0.45555555555555555,
    0.6388888888888888,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.09444444444444444,
    0.08888888888888889,
    0.15,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.09444444444444444,
    0.12777777777777777,
    0.12777777777777777,
    0.17222222222222222,
    0.23333333333333334,
    0.2388888888888889,
    0.2722222222222222,
    0.027777777777777776,
    0.2388888888888889,
    0.3277777777777778,
    0.2388888888888889,
    0.2722222222222222,
    0.09444444444444444,
    0.2388888888888889,
    0.34444444444444444,
    0.05,
    0.16111111111111112,
    0.06111111111111111,
    0.08888888888888889,
    0.22777777777777777,
    0.3333333333333333,
    0.36666666666666664,
    0.027777777777777776,
    0.3333333333333333,
    0.4222222222222222,
    0.05,
    0.16111111111111112,
    0.3333333333333333,
    0.36666666666666664,
    0.14444444444444443,
    0.3333333333333333,
    0.4388888888888889,
    0.5444444444444444,
    0.5777777777777777,
    0.5444444444444444,
    0.08888888888888889,
    0.6333333333333333,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.5444444444444444,
    0.5777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.5444444444444444,
    0.17222222222222222,
    0.7166666666666667,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.2388888888888889,
    0.2722222222222222,
    0.027777777777777776,
    0.2388888888888889,
    0.3277777777777778,
    0.3888888888888889,
    0.3888888888888889,
    0.2388888888888889,
    0.2722222222222222,
    0.4111111111111111,
    0.2388888888888889,
    0.6611111111111111,
    0.6333333333333333,
    0.6666666666666666,
    0.6333333333333333,
    0.08888888888888889,
    0.7222222222222222,
    0.3333333333333333,
    0.36666666666666664,
    0.027777777777777776,
    0.3333333333333333,
    0.4222222222222222,
    0.6333333333333333,
    0.6666666666666666,
    0.3333333333333333,
    0.36666666666666664,
    0.6333333333333333,
    0.3333333333333333,
    0.85,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.4444444444444444,
    0.13333333333333333,
    0.5111111111111111,
    0.5722222222222222,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.13333333333333333,
    0.5388888888888889,
    0.5388888888888889,
    0.5833333333333334,
    0.6444444444444445,
    0.2388888888888889,
    0.2722222222222222,
    0.027777777777777776,
    0.2388888888888889,
    0.3277777777777778,
    0.2388888888888889,
    0.2722222222222222,
    0.09444444444444444,
    0.2388888888888889,
    0.34444444444444444,
    0.05,
    0.2,
    0.06111111111111111,
    0.5111111111111111,
    0.65,
    0.5833333333333334,
    0.6166666666666667,
    0.027777777777777776,
    0.5833333333333334,
    0.6722222222222223,
    0.05,
    0.2,
    0.7,
    0.7333333333333333,
    0.14444444444444443,
    0.7,
    0.8055555555555556,
    0.6333333333333333,
    0.7388888888888889,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.6333333333333333,
    0.5833333333333334,
    0.5833333333333334,
    0.7388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.2388888888888889,
    0.2722222222222222,
    0.027777777777777776,
    0.2388888888888889,
    0.3277777777777778,
    0.3888888888888889,
    0.3888888888888889,
    0.2388888888888889,
    0.2722222222222222,
    0.4111111111111111,
    0.2388888888888889,
    0.6611111111111111,
    0.6333333333333333,
    0.7388888888888889,
    0.5833333333333334,
    0.6166666666666667,
    0.027777777777777776,
    0.5833333333333334,
    0.6722222222222223,
    0.6333333333333333,
    0.7444444444444445,
    0.7777777777777778,
    0.8555555555555555,
    0.4722222222222222,
    0.5277777777777778,
    0.4722222222222222,
    0.5777777777777777,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.09444444444444444,
    0.08888888888888889,
    0.15,
    0.12777777777777777,
    0.12777777777777777,
    0.09444444444444444,
    0.17222222222222222,
    0.23333333333333334,
    0.4722222222222222,
    0.5277777777777778,
    0.05,
    0.16111111111111112,
    0.08888888888888889,
    0.06111111111111111,
    0.22777777777777777,
    0.4722222222222222,
    0.05,
    0.16111111111111112,
    0.6277777777777778,
    0.40555555555555556,
    0.40555555555555556,
    0.48333333333333334,
    0.48333333333333334,
    0.48333333333333334,
    0.48333333333333334,
    0.5611111111111111,
    0.5611111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.40555555555555556,
    0.40555555555555556,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.7888888888888889,
    0.7888888888888889,
    0.8555555555555555,
    0.8555555555555555,
    0.6611111111111111,
    0.7222222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.6611111111111111,
    0.6777777777777778,
    0.6777777777777778,
    0.7722222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.5444444444444444,
    0.5777777777777777,
    0.08888888888888889,
    0.5444444444444444,
    0.6333333333333333,
    0.12777777777777777,
    0.12777777777777777,
    0.5444444444444444,
    0.5777777777777777,
    0.17222222222222222,
    0.5444444444444444,
    0.7166666666666667,
    0.6611111111111111,
    0.7222222222222222,
    0.75,
    0.7833333333333333,
    0.08888888888888889,
    0.75,
    0.8388888888888889,
    0.6611111111111111,
    0.8277777777777777,
    0.8611111111111112,
    0.9,
    0.4722222222222222,
    0.5277777777777778,
    0.4722222222222222,
    0.5777777777777777,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.13333333333333333,
    0.5111111111111111,
    0.5722222222222222,
    0.6888888888888889,
    0.6888888888888889,
    0.13333333333333333,
    0.7333333333333333,
    0.7944444444444444,
    0.4722222222222222,
    0.5277777777777778,
    0.05,
    0.2,
    0.5111111111111111,
    0.06111111111111111,
    0.65,
    0.4722222222222222,
    0.05,
    0.2,
    0.6277777777777778,
    0.6611111111111111,
    0.8222222222222222,
    0.6888888888888889,
    0.6888888888888889,
    0.6888888888888889,
    0.6888888888888889,
    0.6611111111111111,
    0.8055555555555556,
    0.8055555555555556,
    0.8722222222222222,
    0.6611111111111111,
    0.8222222222222222,
    0.6611111111111111,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5611111111111111,
    0.03333333333333333,
    0.044444444444444446,
    0.03333333333333333,
    0.044444444444444446,
    0.3055555555555556,
    0.3055555555555556,
    0.3277777777777778,
    0.3277777777777778,
    0.03333333333333333,
    0.3388888888888889,
    0.4,
    0.03333333333333333,
    0.3611111111111111,
    0.4222222222222222,
    0.5111111111111111,
    0.26666666666666666,
    0.3111111111111111,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.55,
    0.55,
    0.5111111111111111,
    0.26666666666666666,
    0.3388888888888889,
    0.55,
    0.6944444444444444,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5611111111111111,
    0.03333333333333333,
    0.044444444444444446,
    0.03333333333333333,
    0.044444444444444446,
    0.31666666666666665,
    0.31666666666666665,
    0.3333333333333333,
    0.3333333333333333,
    0.03333333333333333,
    0.35,
    0.4111111111111111,
    0.03333333333333333,
    0.36666666666666664,
    0.42777777777777776,
    0.5111111111111111,
    0.26666666666666666,
    0.3111111111111111,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.55,
    0.55,
    0.5111111111111111,
    0.26666666666666666,
    0.35,
    0.5611111111111111,
    0.6944444444444444,
    0.14444444444444443,
    0.15,
    0.14444444444444443,
    0.15,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.14444444444444443,
    0.35,
    0.4777777777777778,
    0.14444444444444443,
    0.35,
    0.4777777777777778,
    0.2111111111111111,
    0.2111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.4722222222222222,
    0.4722222222222222,
    0.2111111111111111,
    0.2111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.4722222222222222,
    0.4722222222222222,
    0.14444444444444443,
    0.15,
    0.14444444444444443,
    0.15,
    0.43333333333333335,
    0.43333333333333335,
    0.3333333333333333,
    0.3333333333333333,
    0.65,
    0.65,
    0.14444444444444443,
    0.4388888888888889,
    0.5666666666666667,
    0.3333333333333333,
    0.3333333333333333,
    0.14444444444444443,
    0.6555555555555556,
    0.7833333333333333,
    0.2722222222222222,
    0.3111111111111111,
    0.2722222222222222,
    0.3111111111111111,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.2722222222222222,
    0.37777777777777777,
    0.5666666666666667,
    0.2722222222222222,
    0.37777777777777777,
    0.5666666666666667,
    0.2111111111111111,
    0.2111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.4722222222222222,
    0.4722222222222222,
    0.2111111111111111,
    0.2111111111111111,
    0.3333333333333333,
    0.3333333333333333,
    0.4722222222222222,
    0.4722222222222222,
    0.2722222222222222,
    0.3111111111111111,
    0.2722222222222222,
    0.3111111111111111,
    0.4388888888888889,
    0.4388888888888889,
    0.3333333333333333,
    0.3333333333333333,
    0.65,
    0.65,
    0.2722222222222222,
    0.4444444444444444,
    0.6333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.2722222222222222,
    0.6555555555555556,
    0.8444444444444444,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.35,
    0.35,
    0.5388888888888889,
    0.26666666666666666,
    0.2833333333333333,
    0.5888888888888889,
    0.03333333333333333,
    0.044444444444444446,
    0.03333333333333333,
    0.044444444444444446,
    0.3055555555555556,
    0.3055555555555556,
    0.3277777777777778,
    0.3277777777777778,
    0.03333333333333333,
    0.3388888888888889,
    0.4,
    0.03333333333333333,
    0.3611111111111111,
    0.4222222222222222,
    0.5111111111111111,
    0.26666666666666666,
    0.3111111111111111,
    0.5111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.3055555555555556,
    0.3055555555555556,
    0.5833333333333334,
    0.5833333333333334,
    0.5388888888888889,
    0.26666666666666666,
    0.3388888888888889,
    0.55,
    0.7222222222222222,
    0.14444444444444443,
    0.15,
    0.14444444444444443,
    0.15,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.14444444444444443,
    0.35,
    0.4777777777777778,
    0.14444444444444443,
    0.35,
    0.4777777777777778,
    0.2111111111111111,
    0.2111111111111111,
    0.36666666666666664,
    0.36666666666666664,
    0.5055555555555555,
    0.5055555555555555,
    0.2111111111111111,
    0.2111111111111111,
    0.36666666666666664,
    0.36666666666666664,
    0.5055555555555555,
    0.5055555555555555,
    0.14444444444444443,
    0.15,
    0.14444444444444443,
    0.15,
    0.43333333333333335,
    0.43333333333333335,
    0.36666666666666664,
    0.36666666666666664,
    0.6833333333333333,
    0.6833333333333333,
    0.14444444444444443,
    0.4388888888888889,
    0.5666666666666667,
    0.36666666666666664,
    0.36666666666666664,
    0.14444444444444443,
    0.6888888888888889,
    0.8166666666666667,
    0.5111111111111111,
    0.26666666666666666,
    0.2833333333333333,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.6388888888888888,
    0.6388888888888888,
    0.7277777777777777,
    0.26666666666666666,
    0.2833333333333333,
    0.7777777777777778,
    0.03333333333333333,
    0.044444444444444446,
    0.03333333333333333,
    0.044444444444444446,
    0.2111111111111111,
    0.2111111111111111,
    0.5555555555555556,
    0.5555555555555556,
    0.6944444444444444,
    0.6944444444444444,
    0.2111111111111111,
    0.2111111111111111,
    0.03333333333333333,
    0.5888888888888889,
    0.65,
    0.03333333333333333,
    0.7277777777777777,
    0.7888888888888889,
    0.5111111111111111,
    0.26666666666666666,
    0.3111111111111111,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.5555555555555556,
    0.5555555555555556,
    0.8722222222222222,
    0.8722222222222222,
    0.7277777777777777,
    0.26666666666666666,
    0.5888888888888889,
    0.8,
    0.9111111111111111,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5611111111111111,
    0.4111111111111111,
    0.4222222222222222,
    0.4111111111111111,
    0.4222222222222222,
    0.4444444444444444,
    0.45,
    0.4666666666666667,
    0.4722222222222222,
    0.4111111111111111,
    0.4444444444444444,
    0.7777777777777778,
    0.4111111111111111,
    0.4666666666666667,
    0.8,
    0.5111111111111111,
    0.5833333333333334,
    0.6277777777777778,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.4444444444444444,
    0.45,
    0.6888888888888889,
    0.6944444444444444,
    0.5111111111111111,
    0.5833333333333334,
    0.4444444444444444,
    0.8666666666666667,
    0.8,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5611111111111111,
    0.4388888888888889,
    0.45,
    0.4388888888888889,
    0.45,
    0.5222222222222223,
    0.5611111111111111,
    0.5388888888888889,
    0.5777777777777777,
    0.4388888888888889,
    0.5222222222222223,
    0.8166666666666667,
    0.4388888888888889,
    0.5388888888888889,
    0.8333333333333334,
    0.5111111111111111,
    0.5888888888888889,
    0.6333333333333333,
    0.5111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.5222222222222223,
    0.5611111111111111,
    0.7555555555555555,
    0.7944444444444444,
    0.5111111111111111,
    0.5888888888888889,
    0.5222222222222223,
    0.8833333333333333,
    0.8666666666666667,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.35,
    0.35,
    0.5388888888888889,
    0.5388888888888889,
    0.5555555555555556,
    0.5888888888888889,
    0.4111111111111111,
    0.4222222222222222,
    0.4111111111111111,
    0.4222222222222222,
    0.4444444444444444,
    0.45,
    0.4666666666666667,
    0.4722222222222222,
    0.4111111111111111,
    0.4444444444444444,
    0.7777777777777778,
    0.4111111111111111,
    0.4666666666666667,
    0.8,
    0.5111111111111111,
    0.5833333333333334,
    0.6277777777777778,
    0.5111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.4444444444444444,
    0.45,
    0.7222222222222222,
    0.7277777777777777,
    0.5388888888888889,
    0.5833333333333334,
    0.4444444444444444,
    0.8666666666666667,
    0.8277777777777777,
    0.5111111111111111,
    0.5388888888888889,
    0.5555555555555556,
    0.5111111111111111,
    0.6944444444444444,
    0.7055555555555556,
    0.7055555555555556,
    0.7166666666666667,
    0.7888888888888889,
    0.5388888888888889,
    0.5555555555555556,
    0.8388888888888889,
    0.5111111111111111,
    0.7777777777777778,
    0.8222222222222222,
    0.5111111111111111,
    0.8722222222222222,
    0.3277777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.2111111111111111,
    0.2111111111111111,
    0.3277777777777778,
    0.3277777777777778,
    0.24444444444444444,
    0.24444444444444444,
    0.3277777777777778,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.17777777777777778,
    0.31666666666666665,
    0.4722222222222222,
    0.5555555555555556,
    0.17777777777777778,
    0.17777777777777778,
    0.5555555555555556,
    0.5555555555555556,
    0.17777777777777778,
    0.17777777777777778,
    0.5555555555555556,
    0.5555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.5555555555555556,
    0.5555555555555556,
    0.24444444444444444,
    0.24444444444444444,
    0.5555555555555556,
    0.044444444444444446,
    0.044444444444444446,
    0.13333333333333333,
    0.13333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.16111111111111112,
    0.16111111111111112,
    0.25,
    0.25,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.044444444444444446,
    0.044444444444444446,
    0.13333333333333333,
    0.13333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.044444444444444446,
    0.044444444444444446,
    0.3,
    0.3,
    0.3888888888888889,
    0.3888888888888889,
    0.18888888888888888,
    0.2,
    0.39444444444444443,
    0.20555555555555555,
    0.2,
    0.4111111111111111,
    0.18888888888888888,
    0.2222222222222222,
    0.39444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.2833333333333333,
    0.2611111111111111,
    0.4888888888888889,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.18888888888888888,
    0.2,
    0.39444444444444443,
    0.20555555555555555,
    0.2,
    0.4111111111111111,
    0.2777777777777778,
    0.18333333333333332,
    0.4166666666666667,
    0.2777777777777778,
    0.24444444444444444,
    0.4777777777777778,
    0.18888888888888888,
    0.2222222222222222,
    0.39444444444444443,
    0.2833333333333333,
    0.18333333333333332,
    0.4166666666666667,
    0.4111111111111111,
    0.38333333333333336,
    0.6166666666666667,
    0.29444444444444445,
    0.2,
    0.5,
    0.38333333333333336,
    0.2,
    0.5888888888888889,
    0.29444444444444445,
    0.2222222222222222,
    0.5,
    0.3611111111111111,
    0.3611111111111111,
    0.5,
    0.2611111111111111,
    0.7055555555555556,
    0.45,
    0.12222222222222222,
    0.5833333333333334,
    0.45,
    0.12222222222222222,
    0.5833333333333334,
    0.45,
    0.12222222222222222,
    0.5833333333333334,
    0.45,
    0.12222222222222222,
    0.5833333333333334,
    0.29444444444444445,
    0.2,
    0.5,
    0.38333333333333336,
    0.2,
    0.5888888888888889,
    0.5055555555555555,
    0.18333333333333332,
    0.6444444444444445,
    0.5055555555555555,
    0.24444444444444444,
    0.7055555555555556,
    0.29444444444444445,
    0.2222222222222222,
    0.5,
    0.5111111111111111,
    0.18333333333333332,
    0.6444444444444445,
    0.6388888888888888,
    0.38333333333333336,
    0.8444444444444444,
    0.3277777777777778,
    0.22777777777777777,
    0.22777777777777777,
    0.3277777777777778,
    0.3277777777777778,
    0.3888888888888889,
    0.3888888888888889,
    0.3277777777777778,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.2,
    0.3277777777777778,
    0.2611111111111111,
    0.2611111111111111,
    0.3277777777777778,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.3277777777777778,
    0.45555555555555555,
    0.45555555555555555,
    0.3277777777777778,
    0.3333333333333333,
    0.43333333333333335,
    0.6277777777777778,
    0.35,
    0.43333333333333335,
    0.6444444444444445,
    0.3333333333333333,
    0.45555555555555555,
    0.6277777777777778,
    0.14444444444444443,
    0.14444444444444443,
    0.42777777777777776,
    0.49444444444444446,
    0.7222222222222222,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.2222222222222222,
    0.12222222222222222,
    0.35555555555555557,
    0.3333333333333333,
    0.43333333333333335,
    0.6277777777777778,
    0.35,
    0.43333333333333335,
    0.6444444444444445,
    0.2777777777777778,
    0.18333333333333332,
    0.4166666666666667,
    0.2777777777777778,
    0.24444444444444444,
    0.4777777777777778,
    0.3333333333333333,
    0.45555555555555555,
    0.6277777777777778,
    0.2833333333333333,
    0.18333333333333332,
    0.4166666666666667,
    0.5555555555555556,
    0.6166666666666667,
    0.85,
    0.6722222222222223,
    0.22777777777777777,
    0.22777777777777777,
    0.6722222222222223,
    0.6944444444444444,
    0.5888888888888889,
    0.5888888888888889,
    0.7333333333333333,
    0.4722222222222222,
    0.12222222222222222,
    0.6055555555555555,
    0.4722222222222222,
    0.12222222222222222,
    0.6055555555555555,
    0.4722222222222222,
    0.12222222222222222,
    0.6055555555555555,
    0.4722222222222222,
    0.12222222222222222,
    0.6055555555555555,
    0.6722222222222223,
    0.2611111111111111,
    0.2611111111111111,
    0.6722222222222223,
    0.5388888888888889,
    0.18333333333333332,
    0.6777777777777778,
    0.5388888888888889,
    0.24444444444444444,
    0.7388888888888889,
    0.6944444444444444,
    0.6666666666666666,
    0.18333333333333332,
    0.8,
    0.8555555555555555,
    0.46111111111111114,
    0.17777777777777778,
    0.17777777777777778,
    0.46111111111111114,
    0.46111111111111114,
    0.17777777777777778,
    0.17777777777777778,
    0.46111111111111114,
    0.25555555555555554,
    0.18888888888888888,
    0.45,
    0.25555555555555554,
    0.20555555555555555,
    0.4666666666666667,
    0.14444444444444443,
    0.14444444444444443,
    0.28888888888888886,
    0.18888888888888888,
    0.46111111111111114,
    0.3277777777777778,
    0.2833333333333333,
    0.5555555555555556,
    0.5166666666666667,
    0.2111111111111111,
    0.2111111111111111,
    0.5166666666666667,
    0.25555555555555554,
    0.18888888888888888,
    0.45,
    0.25555555555555554,
    0.20555555555555555,
    0.4666666666666667,
    0.5222222222222223,
    0.4666666666666667,
    0.18888888888888888,
    0.6388888888888888,
    0.65,
    0.17777777777777778,
    0.4166666666666667,
    0.5722222222222222,
    0.17777777777777778,
    0.4166666666666667,
    0.5722222222222222,
    0.17777777777777778,
    0.4166666666666667,
    0.5722222222222222,
    0.17777777777777778,
    0.4166666666666667,
    0.5722222222222222,
    0.044444444444444446,
    0.044444444444444446,
    0.13333333333333333,
    0.13333333333333333,
    0.16111111111111112,
    0.16111111111111112,
    0.044444444444444446,
    0.044444444444444446,
    0.25,
    0.25,
    0.17777777777777778,
    0.4777777777777778,
    0.6333333333333333,
    0.17777777777777778,
    0.4777777777777778,
    0.6333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.13333333333333333,
    0.13333333333333333,
    0.17777777777777778,
    0.5388888888888889,
    0.6944444444444444,
    0.044444444444444446,
    0.044444444444444446,
    0.17777777777777778,
    0.6277777777777778,
    0.7833333333333333,
    0.6888888888888889,
    0.17777777777777778,
    0.17777777777777778,
    0.6888888888888889,
    0.6888888888888889,
    0.17777777777777778,
    0.17777777777777778,
    0.6888888888888889,
    0.25555555555555554,
    0.29444444444444445,
    0.5555555555555556,
    0.25555555555555554,
    0.38333333333333336,
    0.6444444444444445,
    0.3611111111111111,
    0.3611111111111111,
    0.28888888888888886,
    0.29444444444444445,
    0.5666666666666667,
    0.3277777777777778,
    0.5,
    0.7722222222222223,
    0.7444444444444445,
    0.2111111111111111,
    0.2111111111111111,
    0.7444444444444445,
    0.25555555555555554,
    0.29444444444444445,
    0.5555555555555556,
    0.25555555555555554,
    0.38333333333333336,
    0.6444444444444445,
    0.75,
    0.4666666666666667,
    0.29444444444444445,
    0.7444444444444445,
    0.8777777777777778,
    0.46111111111111114,
    0.22777777777777777,
    0.22777777777777777,
    0.46111111111111114,
    0.46111111111111114,
    0.3888888888888889,
    0.3888888888888889,
    0.46111111111111114,
    0.5333333333333333,
    0.3333333333333333,
    0.7277777777777777,
    0.5333333333333333,
    0.35,
    0.7444444444444445,
    0.14444444444444443,
    0.14444444444444443,
    0.5555555555555556,
    0.3333333333333333,
    0.7277777777777777,
    0.5944444444444444,
    0.42777777777777776,
    0.8222222222222222,
    0.5166666666666667,
    0.2611111111111111,
    0.2611111111111111,
    0.5166666666666667,
    0.5944444444444444,
    0.3333333333333333,
    0.7888888888888889,
    0.5944444444444444,
    0.35,
    0.8055555555555556,
    0.5222222222222223,
    0.6777777777777778,
    0.3333333333333333,
    0.85,
    0.7944444444444444,
    0.8055555555555556,
    0.22777777777777777,
    0.22777777777777777,
    0.8055555555555556,
    0.8277777777777777,
    0.5888888888888889,
    0.5888888888888889,
    0.8666666666666667,
    0.8611111111111112,
    0.2611111111111111,
    0.2611111111111111,
    0.8611111111111112,
    0.8888888888888888,
    0.25555555555555554,
    0.25555555555555554,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.25555555555555554,
    0.25555555555555554,
    0.3277777777777778,
    0.3277777777777778,
    0.5777777777777777,
    0.5777777777777777,
    0.4444444444444444,
    0.6222222222222222,
    0.7611111111111111,
    0.3277777777777778,
    0.3277777777777778,
    0.5777777777777777,
    0.5777777777777777,
    0.4444444444444444,
    0.6222222222222222,
    0.7611111111111111,
    0.35555555555555557,
    0.6055555555555555,
    0.7055555555555556,
    0.65,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.35555555555555557,
    0.6055555555555555,
    0.7055555555555556,
    0.65,
    0.25555555555555554,
    0.25555555555555554,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.3277777777777778,
    0.3277777777777778,
    0.5777777777777777,
    0.5777777777777777,
    0.4444444444444444,
    0.6222222222222222,
    0.7611111111111111,
    0.3277777777777778,
    0.3277777777777778,
    0.5777777777777777,
    0.5777777777777777,
    0.4444444444444444,
    0.6222222222222222,
    0.7611111111111111,
    0.35555555555555557,
    0.6055555555555555,
    0.7055555555555556,
    0.65,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.35555555555555557,
    0.6055555555555555,
    0.7055555555555556,
    0.65,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.011111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.3277777777777778,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.011111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.3055555555555556,
    0.3277777777777778,
    0.1,
    0.1,
    0.1,
    0.1,
    0.1,
    0.1,
    0.1,
    0.1,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.016666666666666666,
    0.11666666666666667,
    0.05555555555555555,
    0.05555555555555555,
    0.016666666666666666,
    0.14444444444444443,
    0.21666666666666667,
    0.022222222222222223,
    0.15,
    0.3333333333333333,
    0.3333333333333333,
    0.022222222222222223,
    0.4222222222222222,
    0.49444444444444446,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.17222222222222222,
    0.23333333333333334,
    0.05555555555555555,
    0.05555555555555555,
    0.17222222222222222,
    0.14444444444444443,
    0.3333333333333333,
    0.17777777777777778,
    0.26666666666666666,
    0.3333333333333333,
    0.3333333333333333,
    0.17777777777777778,
    0.4222222222222222,
    0.6111111111111112,
    0.25555555555555554,
    0.25555555555555554,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.25555555555555554,
    0.25555555555555554,
    0.3333333333333333,
    0.3333333333333333,
    0.6388888888888888,
    0.6388888888888888,
    0.45,
    0.6833333333333333,
    0.7666666666666667,
    0.3888888888888889,
    0.3888888888888889,
    0.6611111111111111,
    0.6611111111111111,
    0.5055555555555555,
    0.7277777777777777,
    0.8222222222222222,
    0.35555555555555557,
    0.6666666666666666,
    0.7666666666666667,
    0.7111111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.35555555555555557,
    0.6888888888888889,
    0.7888888888888889,
    0.7555555555555555,
    0.25555555555555554,
    0.25555555555555554,
    0.43333333333333335,
    0.43333333333333335,
    0.43333333333333335,
    0.43333333333333335,
    0.25555555555555554,
    0.25555555555555554,
    0.3333333333333333,
    0.3333333333333333,
    0.6388888888888888,
    0.6388888888888888,
    0.45,
    0.6833333333333333,
    0.7666666666666667,
    0.016666666666666666,
    0.11666666666666667,
    0.05555555555555555,
    0.05555555555555555,
    0.016666666666666666,
    0.14444444444444443,
    0.21666666666666667,
    0.4166666666666667,
    0.45555555555555555,
    0.7277777777777777,
    0.7277777777777777,
    0.5333333333333333,
    0.8166666666666667,
    0.8888888888888888,
    0.35555555555555557,
    0.6666666666666666,
    0.7666666666666667,
    0.7111111111111111,
    0.4888888888888889,
    0.55,
    0.05555555555555555,
    0.05555555555555555,
    0.4888888888888889,
    0.14444444444444443,
    0.65,
    0.35555555555555557,
    0.7555555555555555,
    0.8555555555555555,
    0.8444444444444444,
    0.25555555555555554,
    0.29444444444444445,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.25555555555555554,
    0.29444444444444445,
    0.3277777777777778,
    0.3277777777777778,
    0.6166666666666667,
    0.6166666666666667,
    0.4444444444444444,
    0.6611111111111111,
    0.8,
    0.3277777777777778,
    0.3277777777777778,
    0.6166666666666667,
    0.6166666666666667,
    0.4444444444444444,
    0.6611111111111111,
    0.8,
    0.35555555555555557,
    0.6555555555555556,
    0.7444444444444445,
    0.7,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.35555555555555557,
    0.6555555555555556,
    0.7444444444444445,
    0.7,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.2388888888888889,
    0.2388888888888889,
    0.011111111111111112,
    0.3055555555555556,
    0.3277777777777778,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.2388888888888889,
    0.2388888888888889,
    0.011111111111111112,
    0.3055555555555556,
    0.3277777777777778,
    0.25555555555555554,
    0.016666666666666666,
    0.35555555555555557,
    0.016666666666666666,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.25555555555555554,
    0.022222222222222223,
    0.3888888888888889,
    0.022222222222222223,
    0.3277777777777778,
    0.3277777777777778,
    0.6722222222222223,
    0.6722222222222223,
    0.4444444444444444,
    0.7166666666666667,
    0.8555555555555555,
    0.3277777777777778,
    0.3277777777777778,
    0.6722222222222223,
    0.6722222222222223,
    0.4444444444444444,
    0.7166666666666667,
    0.8555555555555555,
    0.35555555555555557,
    0.7444444444444445,
    0.8055555555555556,
    0.7888888888888889,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.35555555555555557,
    0.75,
    0.8388888888888889,
    0.7944444444444444,
    0.25555555555555554,
    0.29444444444444445,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.25555555555555554,
    0.29444444444444445,
    0.3333333333333333,
    0.3333333333333333,
    0.6777777777777778,
    0.6777777777777778,
    0.45,
    0.7222222222222222,
    0.8055555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.7,
    0.7,
    0.5055555555555555,
    0.7666666666666667,
    0.8611111111111112,
    0.35555555555555557,
    0.7166666666666667,
    0.8055555555555556,
    0.7611111111111111,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.35555555555555557,
    0.7388888888888889,
    0.8277777777777777,
    0.8055555555555556,
    0.25555555555555554,
    0.016666666666666666,
    0.35555555555555557,
    0.016666666666666666,
    0.75,
    0.75,
    0.3333333333333333,
    0.3333333333333333,
    0.7944444444444444,
    0.45,
    0.8777777777777778,
    0.25555555555555554,
    0.4166666666666667,
    0.6944444444444444,
    0.5333333333333333,
    0.35555555555555557,
    0.8055555555555556,
    0.8666666666666667,
    0.85,
    0.35555555555555557,
    0.027777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.027777777777777776,
    0.1,
    0.48333333333333334,
    0.55,
    0.1,
    0.48333333333333334,
    0.55,
    0.07777777777777778,
    0.45,
    0.5,
    0.6611111111111111,
    0.5722222222222222,
    0.027777777777777776,
    0.4444444444444444,
    0.4444444444444444,
    0.027777777777777776,
    0.12222222222222222,
    0.4888888888888889,
    0.5722222222222222,
    0.12222222222222222,
    0.4888888888888889,
    0.5722222222222222,
    0.07777777777777778,
    0.4888888888888889,
    0.5055555555555555,
    0.7,
    0.5777777777777777,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.23333333333333334,
    0.23333333333333334,
    0.19444444444444445,
    0.12222222222222222,
    0.35,
    0.2111111111111111,
    0.2111111111111111,
    0.19444444444444445,
    0.3333333333333333,
    0.5611111111111111,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.23333333333333334,
    0.23333333333333334,
    0.19444444444444445,
    0.12222222222222222,
    0.35,
    0.2111111111111111,
    0.2111111111111111,
    0.19444444444444445,
    0.3333333333333333,
    0.5611111111111111,
    0.19444444444444445,
    0.42777777777777776,
    0.42777777777777776,
    0.19444444444444445,
    0.1,
    0.6166666666666667,
    0.6833333333333333,
    0.1,
    0.6388888888888888,
    0.7055555555555556,
    0.24444444444444444,
    0.45,
    0.6166666666666667,
    0.7777777777777778,
    0.7388888888888889,
    0.19444444444444445,
    0.4444444444444444,
    0.4444444444444444,
    0.19444444444444445,
    0.12222222222222222,
    0.6222222222222222,
    0.7055555555555556,
    0.12222222222222222,
    0.6444444444444445,
    0.7277777777777777,
    0.24444444444444444,
    0.4888888888888889,
    0.6222222222222222,
    0.8166666666666667,
    0.7444444444444445,
    0.05,
    0.05,
    0.05,
    0.05,
    0.05,
    0.05,
    0.05,
    0.05,
    0.24444444444444444,
    0.2777777777777778,
    0.24444444444444444,
    0.2777777777777778,
    0.24444444444444444,
    0.2777777777777778,
    0.24444444444444444,
    0.2777777777777778,
    0.28888888888888886,
    0.32222222222222224,
    0.28888888888888886,
    0.32222222222222224,
    0.28888888888888886,
    0.32222222222222224,
    0.28888888888888886,
    0.32222222222222224,
    0.3111111111111111,
    0.34444444444444444,
    0.3111111111111111,
    0.34444444444444444,
    0.3111111111111111,
    0.34444444444444444,
    0.3111111111111111,
    0.34444444444444444,
    0.42777777777777776,
    0.46111111111111114,
    0.42777777777777776,
    0.46111111111111114,
    0.42777777777777776,
    0.46111111111111114,
    0.42777777777777776,
    0.46111111111111114,
    0.027777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.027777777777777776,
    0.1,
    0.48333333333333334,
    0.55,
    0.1,
    0.48333333333333334,
    0.55,
    0.07777777777777778,
    0.45,
    0.5,
    0.6611111111111111,
    0.5722222222222222,
    0.027777777777777776,
    0.4444444444444444,
    0.4444444444444444,
    0.027777777777777776,
    0.12222222222222222,
    0.4888888888888889,
    0.5722222222222222,
    0.12222222222222222,
    0.4888888888888889,
    0.5722222222222222,
    0.07777777777777778,
    0.4888888888888889,
    0.5055555555555555,
    0.7,
    0.5777777777777777,
    0.36666666666666664,
    0.15,
    0.4777777777777778,
    0.36666666666666664,
    0.15,
    0.4777777777777778,
    0.2388888888888889,
    0.2388888888888889,
    0.2722222222222222,
    0.2722222222222222,
    0.36666666666666664,
    0.19444444444444445,
    0.5222222222222223,
    0.2388888888888889,
    0.2388888888888889,
    0.36666666666666664,
    0.40555555555555556,
    0.7333333333333333,
    0.4111111111111111,
    0.15,
    0.5222222222222223,
    0.4111111111111111,
    0.15,
    0.5222222222222223,
    0.2388888888888889,
    0.2388888888888889,
    0.2722222222222222,
    0.2722222222222222,
    0.4111111111111111,
    0.19444444444444445,
    0.5666666666666667,
    0.2388888888888889,
    0.2388888888888889,
    0.4111111111111111,
    0.40555555555555556,
    0.7777777777777778,
    0.26666666666666666,
    0.42777777777777776,
    0.42777777777777776,
    0.26666666666666666,
    0.1,
    0.6444444444444445,
    0.7111111111111111,
    0.1,
    0.6777777777777778,
    0.7444444444444445,
    0.31666666666666665,
    0.45,
    0.6444444444444445,
    0.8055555555555556,
    0.8111111111111111,
    0.26666666666666666,
    0.4444444444444444,
    0.4444444444444444,
    0.26666666666666666,
    0.12222222222222222,
    0.65,
    0.7333333333333333,
    0.12222222222222222,
    0.6833333333333333,
    0.7666666666666667,
    0.31666666666666665,
    0.4888888888888889,
    0.65,
    0.8444444444444444,
    0.8166666666666667,
    0.027777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.027777777777777776,
    0.1,
    0.48333333333333334,
    0.55,
    0.1,
    0.48333333333333334,
    0.55,
    0.07777777777777778,
    0.45,
    0.5,
    0.6611111111111111,
    0.5722222222222222,
    0.0,
    0.0,
    0.05555555555555555,
    0.05555555555555555,
    0.03888888888888889,
    0.24444444444444444,
    0.32222222222222224,
    0.03888888888888889,
    0.24444444444444444,
    0.32222222222222224,
    0.0,
    0.0,
    0.10555555555555556,
    0.24444444444444444,
    0.3888888888888889,
    0.16666666666666666,
    0.24444444444444444,
    0.45,
    0.027777777777777776,
    0.4444444444444444,
    0.4444444444444444,
    0.027777777777777776,
    0.21666666666666667,
    0.5888888888888889,
    0.6666666666666666,
    0.21666666666666667,
    0.5888888888888889,
    0.6666666666666666,
    0.07777777777777778,
    0.5388888888888889,
    0.6055555555555555,
    0.75,
    0.6777777777777778,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.2777777777777778,
    0.2777777777777778,
    0.3,
    0.3,
    0.19444444444444445,
    0.12222222222222222,
    0.35,
    0.2777777777777778,
    0.2777777777777778,
    0.19444444444444445,
    0.4,
    0.6277777777777778,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.19444444444444445,
    0.07777777777777778,
    0.3055555555555556,
    0.34444444444444444,
    0.34444444444444444,
    0.36666666666666664,
    0.36666666666666664,
    0.19444444444444445,
    0.12222222222222222,
    0.35,
    0.34444444444444444,
    0.34444444444444444,
    0.19444444444444445,
    0.4666666666666667,
    0.6944444444444444,
    0.19444444444444445,
    0.42777777777777776,
    0.42777777777777776,
    0.19444444444444445,
    0.1,
    0.6166666666666667,
    0.6833333333333333,
    0.1,
    0.6388888888888888,
    0.7055555555555556,
    0.24444444444444444,
    0.45,
    0.6166666666666667,
    0.7777777777777778,
    0.7388888888888889,
    0.0,
    0.0,
    0.05555555555555555,
    0.05555555555555555,
    0.03888888888888889,
    0.3111111111111111,
    0.3888888888888889,
    0.03888888888888889,
    0.3111111111111111,
    0.3888888888888889,
    0.0,
    0.0,
    0.10555555555555556,
    0.3111111111111111,
    0.45555555555555555,
    0.16666666666666666,
    0.3111111111111111,
    0.5166666666666667,
    0.19444444444444445,
    0.4444444444444444,
    0.4444444444444444,
    0.19444444444444445,
    0.21666666666666667,
    0.7222222222222222,
    0.8,
    0.21666666666666667,
    0.7444444444444445,
    0.8222222222222222,
    0.24444444444444444,
    0.5388888888888889,
    0.7222222222222222,
    0.8666666666666667,
    0.8444444444444444,
    0.027777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.027777777777777776,
    0.1,
    0.48333333333333334,
    0.55,
    0.1,
    0.48333333333333334,
    0.55,
    0.07777777777777778,
    0.45,
    0.5,
    0.6611111111111111,
    0.5722222222222222,
    0.35,
    0.35,
    0.40555555555555556,
    0.40555555555555556,
    0.19444444444444445,
    0.36666666666666664,
    0.4777777777777778,
    0.19444444444444445,
    0.36666666666666664,
    0.4777777777777778,
    0.35,
    0.35,
    0.2388888888888889,
    0.36666666666666664,
    0.5222222222222223,
    0.5166666666666667,
    0.36666666666666664,
    0.8,
    0.027777777777777776,
    0.4444444444444444,
    0.4444444444444444,
    0.027777777777777776,
    0.37222222222222223,
    0.7111111111111111,
    0.8222222222222222,
    0.37222222222222223,
    0.7111111111111111,
    0.8222222222222222,
    0.07777777777777778,
    0.6722222222222223,
    0.7277777777777777,
    0.8833333333333333,
    0.8,
    0.3111111111111111,
    0.42777777777777776,
    0.42777777777777776,
    0.3111111111111111,
    0.1,
    0.6888888888888889,
    0.7555555555555555,
    0.1,
    0.7444444444444445,
    0.8111111111111111,
    0.3611111111111111,
    0.45,
    0.6888888888888889,
    0.85,
    0.8555555555555555,
    0.4888888888888889,
    0.4444444444444444,
    0.4444444444444444,
    0.4888888888888889,
    0.7944444444444444,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.05,
    0.38333333333333336,
    0.3333333333333333,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.05,
    0.5277777777777778,
    0.05,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.05,
    0.38333333333333336,
    0.3333333333333333,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.05,
    0.5277777777777778,
    0.05,
    0.12222222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.16666666666666666,
    0.17222222222222222,
    0.4222222222222222,
    0.12222222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.16666666666666666,
    0.17222222222222222,
    0.4222222222222222,
    0.12222222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.16666666666666666,
    0.17222222222222222,
    0.4222222222222222,
    0.12222222222222222,
    0.17222222222222222,
    0.37777777777777777,
    0.16666666666666666,
    0.17222222222222222,
    0.4222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.36666666666666664,
    0.25,
    0.4777777777777778,
    0.4722222222222222,
    0.25,
    0.5833333333333334,
    0.6222222222222222,
    0.25,
    0.6222222222222222,
    0.25,
    0.4111111111111111,
    0.4111111111111111,
    0.07222222222222222,
    0.07222222222222222,
    0.36666666666666664,
    0.25,
    0.4777777777777778,
    0.4722222222222222,
    0.25,
    0.5833333333333334,
    0.6222222222222222,
    0.25,
    0.6222222222222222,
    0.25,
    0.45,
    0.45,
    0.11666666666666667,
    0.03888888888888889,
    0.18888888888888888,
    0.5555555555555556,
    0.03888888888888889,
    0.5833333333333334,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.45,
    0.45,
    0.11666666666666667,
    0.19444444444444445,
    0.26666666666666666,
    0.5555555555555556,
    0.19444444444444445,
    0.6611111111111111,
    0.38333333333333336,
    0.027777777777777776,
    0.4444444444444444,
    0.1111111111111111,
    0.1111111111111111,
    0.38333333333333336,
    0.2,
    0.5666666666666667,
    0.38333333333333336,
    0.027777777777777776,
    0.4444444444444444,
    0.16666666666666666,
    0.16666666666666666,
    0.38333333333333336,
    0.25555555555555554,
    0.6222222222222222,
    0.6055555555555555,
    0.027777777777777776,
    0.6055555555555555,
    0.11666666666666667,
    0.20555555555555555,
    0.2833333333333333,
    0.7111111111111111,
    0.29444444444444445,
    0.7388888888888889,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.6055555555555555,
    0.027777777777777776,
    0.6055555555555555,
    0.11666666666666667,
    0.3611111111111111,
    0.3611111111111111,
    0.7111111111111111,
    0.45,
    0.8166666666666667,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.45,
    0.45,
    0.11666666666666667,
    0.03888888888888889,
    0.18888888888888888,
    0.5555555555555556,
    0.03888888888888889,
    0.5833333333333334,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.45,
    0.45,
    0.11666666666666667,
    0.25555555555555554,
    0.3277777777777778,
    0.5555555555555556,
    0.25555555555555554,
    0.7222222222222222,
    0.38333333333333336,
    0.027777777777777776,
    0.4444444444444444,
    0.1111111111111111,
    0.1111111111111111,
    0.38333333333333336,
    0.2,
    0.5666666666666667,
    0.38333333333333336,
    0.027777777777777776,
    0.4444444444444444,
    0.16666666666666666,
    0.16666666666666666,
    0.38333333333333336,
    0.25555555555555554,
    0.6222222222222222,
    0.6055555555555555,
    0.027777777777777776,
    0.6055555555555555,
    0.11666666666666667,
    0.20555555555555555,
    0.2833333333333333,
    0.7111111111111111,
    0.29444444444444445,
    0.7388888888888889,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.6055555555555555,
    0.027777777777777776,
    0.6055555555555555,
    0.11666666666666667,
    0.4222222222222222,
    0.4222222222222222,
    0.7111111111111111,
    0.5111111111111111,
    0.8777777777777778,
    0.5055555555555555,
    0.03888888888888889,
    0.55,
    0.03888888888888889,
    0.2722222222222222,
    0.2,
    0.5111111111111111,
    0.3333333333333333,
    0.2,
    0.5722222222222222,
    0.6222222222222222,
    0.2833333333333333,
    0.6666666666666666,
    0.2833333333333333,
    0.45,
    0.027777777777777776,
    0.5111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.45,
    0.2,
    0.6333333333333333,
    0.45,
    0.027777777777777776,
    0.5111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.45,
    0.25555555555555554,
    0.6888888888888889,
    0.027777777777777776,
    0.5055555555555555,
    0.20555555555555555,
    0.6444444444444445,
    0.29444444444444445,
    0.2722222222222222,
    0.2722222222222222,
    0.5833333333333334,
    0.3333333333333333,
    0.2722222222222222,
    0.6444444444444445,
    0.027777777777777776,
    0.6222222222222222,
    0.45,
    0.7611111111111111,
    0.5388888888888889,
    0.12222222222222222,
    0.22777777777777777,
    0.43333333333333335,
    0.16666666666666666,
    0.22777777777777777,
    0.4777777777777778,
    0.12222222222222222,
    0.22777777777777777,
    0.43333333333333335,
    0.16666666666666666,
    0.22777777777777777,
    0.4777777777777778,
    0.12222222222222222,
    0.22777777777777777,
    0.43333333333333335,
    0.16666666666666666,
    0.22777777777777777,
    0.4777777777777778,
    0.12222222222222222,
    0.22777777777777777,
    0.43333333333333335,
    0.16666666666666666,
    0.22777777777777777,
    0.4777777777777778,
    0.5055555555555555,
    0.03888888888888889,
    0.55,
    0.03888888888888889,
    0.07222222222222222,
    0.07222222222222222,
    0.36666666666666664,
    0.4,
    0.6055555555555555,
    0.4722222222222222,
    0.4,
    0.7111111111111111,
    0.7166666666666667,
    0.48333333333333334,
    0.7611111111111111,
    0.48333333333333334,
    0.45,
    0.027777777777777776,
    0.5111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.45,
    0.2,
    0.6333333333333333,
    0.45,
    0.027777777777777776,
    0.5111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.45,
    0.25555555555555554,
    0.6888888888888889,
    0.027777777777777776,
    0.5055555555555555,
    0.20555555555555555,
    0.6444444444444445,
    0.29444444444444445,
    0.07222222222222222,
    0.07222222222222222,
    0.36666666666666664,
    0.4722222222222222,
    0.6777777777777778,
    0.4722222222222222,
    0.4722222222222222,
    0.7833333333333333,
    0.027777777777777776,
    0.7166666666666667,
    0.65,
    0.8555555555555555,
    0.7388888888888889,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.05,
    0.38333333333333336,
    0.3333333333333333,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.05,
    0.5277777777777778,
    0.05,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.07222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.05,
    0.38333333333333336,
    0.3333333333333333,
    0.05,
    0.4444444444444444,
    0.5277777777777778,
    0.05,
    0.5277777777777778,
    0.05,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.17222222222222222,
    0.17222222222222222,
    0.20555555555555555,
    0.45,
    0.5111111111111111,
    0.37777777777777777,
    0.45,
    0.6333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.20555555555555555,
    0.45,
    0.5111111111111111,
    0.4444444444444444,
    0.45,
    0.7,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.03888888888888889,
    0.11666666666666667,
    0.18888888888888888,
    0.45,
    0.45,
    0.03888888888888889,
    0.5555555555555556,
    0.5833333333333334,
    0.19444444444444445,
    0.11666666666666667,
    0.26666666666666666,
    0.45,
    0.45,
    0.19444444444444445,
    0.5555555555555556,
    0.6611111111111111,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.26666666666666666,
    0.11666666666666667,
    0.34444444444444444,
    0.20555555555555555,
    0.6722222222222223,
    0.6722222222222223,
    0.4722222222222222,
    0.7777777777777778,
    0.8055555555555556,
    0.4222222222222222,
    0.11666666666666667,
    0.4222222222222222,
    0.20555555555555555,
    0.6722222222222223,
    0.6722222222222223,
    0.6277777777777778,
    0.7777777777777778,
    0.8833333333333333,
    0.4111111111111111,
    0.4111111111111111,
    0.2222222222222222,
    0.2222222222222222,
    0.45,
    0.5277777777777778,
    0.6111111111111112,
    0.6222222222222222,
    0.5277777777777778,
    0.7333333333333333,
    0.7055555555555556,
    0.5277777777777778,
    0.7555555555555555,
    0.5277777777777778,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.03888888888888889,
    0.11666666666666667,
    0.18888888888888888,
    0.45,
    0.45,
    0.03888888888888889,
    0.5555555555555556,
    0.5833333333333334,
    0.29444444444444445,
    0.11666666666666667,
    0.36666666666666664,
    0.45,
    0.45,
    0.29444444444444445,
    0.5555555555555556,
    0.7611111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.31666666666666665,
    0.11666666666666667,
    0.39444444444444443,
    0.45,
    0.75,
    0.7722222222222223,
    0.7166666666666667,
    0.8555555555555555,
    0.9055555555555556,
    0.11666666666666667,
    0.7055555555555556,
    0.75,
    0.9166666666666666,
    0.8555555555555555,
    0.5055555555555555,
    0.03888888888888889,
    0.55,
    0.03888888888888889,
    0.2722222222222222,
    0.2,
    0.5111111111111111,
    0.3333333333333333,
    0.2,
    0.5722222222222222,
    0.6222222222222222,
    0.2833333333333333,
    0.6666666666666666,
    0.2833333333333333,
    0.5388888888888889,
    0.20555555555555555,
    0.6,
    0.17222222222222222,
    0.17222222222222222,
    0.5388888888888889,
    0.37777777777777777,
    0.7222222222222222,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.5388888888888889,
    0.20555555555555555,
    0.6,
    0.2388888888888889,
    0.2388888888888889,
    0.5388888888888889,
    0.4444444444444444,
    0.7888888888888889,
    0.20555555555555555,
    0.5055555555555555,
    0.26666666666666666,
    0.7055555555555556,
    0.4722222222222222,
    0.2722222222222222,
    0.2833333333333333,
    0.5944444444444444,
    0.3333333333333333,
    0.2833333333333333,
    0.6555555555555556,
    0.20555555555555555,
    0.6222222222222222,
    0.5111111111111111,
    0.8222222222222222,
    0.7166666666666667,
    0.5055555555555555,
    0.03888888888888889,
    0.55,
    0.03888888888888889,
    0.2222222222222222,
    0.2222222222222222,
    0.45,
    0.6777777777777778,
    0.7388888888888889,
    0.6222222222222222,
    0.6777777777777778,
    0.8611111111111112,
    0.8,
    0.7611111111111111,
    0.8944444444444445,
    0.7611111111111111,
    0.45,
    0.5055555555555555,
    0.31666666666666665,
    0.7555555555555555,
    0.7166666666666667,
    0.8,
    0.07777777777777778,
    0.07777777777777778,
    0.5166666666666667,
    0.5166666666666667,
    0.10555555555555556,
    0.1388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.25,
    0.2833333333333333,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.07777777777777778,
    0.07777777777777778,
    0.5166666666666667,
    0.5166666666666667,
    0.10555555555555556,
    0.1388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.25,
    0.2833333333333333,
    0.25,
    0.25,
    0.10555555555555556,
    0.25555555555555554,
    0.08333333333333333,
    0.35555555555555557,
    0.25,
    0.25,
    0.10555555555555556,
    0.25555555555555554,
    0.08333333333333333,
    0.35555555555555557,
    0.15,
    0.20555555555555555,
    0.15,
    0.20555555555555555,
    0.15555555555555556,
    0.2111111111111111,
    0.15555555555555556,
    0.2111111111111111,
    0.4166666666666667,
    0.4166666666666667,
    0.10555555555555556,
    0.4222222222222222,
    0.15555555555555556,
    0.5222222222222223,
    0.4222222222222222,
    0.4222222222222222,
    0.10555555555555556,
    0.42777777777777776,
    0.15555555555555556,
    0.5277777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.10555555555555556,
    0.28888888888888886,
    0.6222222222222222,
    0.08333333333333333,
    0.6222222222222222,
    0.25,
    0.43333333333333335,
    0.08333333333333333,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.15,
    0.20555555555555555,
    0.15,
    0.20555555555555555,
    0.6444444444444445,
    0.7,
    0.6444444444444445,
    0.7,
    0.07777777777777778,
    0.07777777777777778,
    0.6166666666666667,
    0.6166666666666667,
    0.10555555555555556,
    0.28888888888888886,
    0.7055555555555556,
    0.15555555555555556,
    0.7055555555555556,
    0.25,
    0.43333333333333335,
    0.15555555555555556,
    0.34444444444444444,
    0.05555555555555555,
    0.34444444444444444,
    0.4,
    0.05555555555555555,
    0.4,
    0.16111111111111112,
    0.18888888888888888,
    0.16111111111111112,
    0.18888888888888888,
    0.34444444444444444,
    0.2611111111111111,
    0.49444444444444446,
    0.4,
    0.2611111111111111,
    0.55,
    0.34444444444444444,
    0.05555555555555555,
    0.34444444444444444,
    0.4,
    0.05555555555555555,
    0.4,
    0.16111111111111112,
    0.18888888888888888,
    0.16111111111111112,
    0.18888888888888888,
    0.34444444444444444,
    0.2611111111111111,
    0.49444444444444446,
    0.4,
    0.2611111111111111,
    0.55,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.05555555555555555,
    0.34444444444444444,
    0.4,
    0.05555555555555555,
    0.4,
    0.45555555555555555,
    0.45555555555555555,
    0.45555555555555555,
    0.45555555555555555,
    0.34444444444444444,
    0.5555555555555556,
    0.7611111111111111,
    0.4,
    0.5555555555555556,
    0.8166666666666667,
    0.34444444444444444,
    0.05555555555555555,
    0.34444444444444444,
    0.4,
    0.05555555555555555,
    0.4,
    0.45555555555555555,
    0.45555555555555555,
    0.45555555555555555,
    0.45555555555555555,
    0.34444444444444444,
    0.5555555555555556,
    0.7611111111111111,
    0.4,
    0.5555555555555556,
    0.8166666666666667,
    0.4111111111111111,
    0.05555555555555555,
    0.4111111111111111,
    0.05555555555555555,
    0.5166666666666667,
    0.5166666666666667,
    0.13333333333333333,
    0.16111111111111112,
    0.3111111111111111,
    0.6333333333333333,
    0.16111111111111112,
    0.7777777777777778,
    0.5833333333333334,
    0.2611111111111111,
    0.6166666666666667,
    0.2611111111111111,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.4111111111111111,
    0.05555555555555555,
    0.4111111111111111,
    0.05555555555555555,
    0.5166666666666667,
    0.5166666666666667,
    0.13333333333333333,
    0.16111111111111112,
    0.3111111111111111,
    0.6333333333333333,
    0.16111111111111112,
    0.7777777777777778,
    0.5833333333333334,
    0.2611111111111111,
    0.6166666666666667,
    0.2611111111111111,
    0.25,
    0.25,
    0.4111111111111111,
    0.4111111111111111,
    0.25555555555555554,
    0.43333333333333335,
    0.5944444444444444,
    0.25,
    0.25,
    0.4111111111111111,
    0.4111111111111111,
    0.25555555555555554,
    0.43333333333333335,
    0.5944444444444444,
    0.15,
    0.20555555555555555,
    0.15,
    0.20555555555555555,
    0.15555555555555556,
    0.2111111111111111,
    0.15555555555555556,
    0.2111111111111111,
    0.4166666666666667,
    0.4166666666666667,
    0.4388888888888889,
    0.4388888888888889,
    0.4222222222222222,
    0.5055555555555555,
    0.7611111111111111,
    0.4222222222222222,
    0.4222222222222222,
    0.4388888888888889,
    0.4388888888888889,
    0.42777777777777776,
    0.5055555555555555,
    0.7666666666666667,
    0.4111111111111111,
    0.05555555555555555,
    0.4111111111111111,
    0.05555555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.13333333333333333,
    0.5277777777777778,
    0.5277777777777778,
    0.65,
    0.55,
    0.7944444444444444,
    0.5833333333333334,
    0.6277777777777778,
    0.8333333333333334,
    0.65,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.15,
    0.20555555555555555,
    0.15,
    0.20555555555555555,
    0.6444444444444445,
    0.7,
    0.6444444444444445,
    0.7,
    0.4111111111111111,
    0.05555555555555555,
    0.4111111111111111,
    0.05555555555555555,
    0.6166666666666667,
    0.6166666666666667,
    0.13333333333333333,
    0.5555555555555556,
    0.5555555555555556,
    0.7333333333333333,
    0.6222222222222222,
    0.8777777777777778,
    0.5833333333333334,
    0.6555555555555556,
    0.8611111111111112,
    0.7222222222222222,
    0.07777777777777778,
    0.07777777777777778,
    0.5166666666666667,
    0.5166666666666667,
    0.10555555555555556,
    0.1388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.25,
    0.2833333333333333,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.5166666666666667,
    0.5166666666666667,
    0.10555555555555556,
    0.1388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.25,
    0.2833333333333333,
    0.25,
    0.25,
    0.10555555555555556,
    0.25555555555555554,
    0.08333333333333333,
    0.35555555555555557,
    0.25,
    0.25,
    0.10555555555555556,
    0.25555555555555554,
    0.08333333333333333,
    0.35555555555555557,
    0.16111111111111112,
    0.18888888888888888,
    0.16111111111111112,
    0.18888888888888888,
    0.22777777777777777,
    0.37222222222222223,
    0.39444444444444443,
    0.22777777777777777,
    0.43333333333333335,
    0.43333333333333335,
    0.43333333333333335,
    0.37222222222222223,
    0.5444444444444444,
    0.43333333333333335,
    0.43333333333333335,
    0.5833333333333334,
    0.16111111111111112,
    0.18888888888888888,
    0.16111111111111112,
    0.18888888888888888,
    0.49444444444444446,
    0.37222222222222223,
    0.5777777777777777,
    0.10555555555555556,
    0.5,
    0.5722222222222222,
    0.6833333333333333,
    0.7,
    0.37222222222222223,
    0.7277777777777777,
    0.10555555555555556,
    0.7055555555555556,
    0.5722222222222222,
    0.8333333333333334,
    0.07777777777777778,
    0.07777777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.10555555555555556,
    0.28888888888888886,
    0.6222222222222222,
    0.08333333333333333,
    0.6222222222222222,
    0.25,
    0.43333333333333335,
    0.08333333333333333,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.5777777777777777,
    0.22777777777777777,
    0.37222222222222223,
    0.39444444444444443,
    0.22777777777777777,
    0.43333333333333335,
    0.43333333333333335,
    0.7444444444444445,
    0.37222222222222223,
    0.8277777777777777,
    0.7444444444444445,
    0.43333333333333335,
    0.8666666666666667,
    0.07777777777777778,
    0.07777777777777778,
    0.6944444444444444,
    0.37222222222222223,
    0.7777777777777778,
    0.10555555555555556,
    0.28888888888888886,
    0.7833333333333333,
    0.5722222222222222,
    0.8666666666666667,
    0.37222222222222223,
    0.25,
    0.43333333333333335,
    0.5722222222222222,
    0.4388888888888889,
    0.22777777777777777,
    0.46111111111111114,
    0.22777777777777777,
    0.5166666666666667,
    0.5166666666666667,
    0.13333333333333333,
    0.16111111111111112,
    0.3111111111111111,
    0.6333333333333333,
    0.16111111111111112,
    0.7777777777777778,
    0.6111111111111112,
    0.43333333333333335,
    0.6666666666666666,
    0.43333333333333335,
    0.6166666666666667,
    0.6166666666666667,
    0.25,
    0.25,
    0.6388888888888888,
    0.25555555555555554,
    0.8,
    0.6166666666666667,
    0.6166666666666667,
    0.25,
    0.25,
    0.6388888888888888,
    0.25555555555555554,
    0.8,
    0.4388888888888889,
    0.49444444444444446,
    0.6444444444444445,
    0.5,
    0.5166666666666667,
    0.5166666666666667,
    0.13333333333333333,
    0.16111111111111112,
    0.3111111111111111,
    0.6333333333333333,
    0.16111111111111112,
    0.7777777777777778,
    0.6111111111111112,
    0.7,
    0.85,
    0.7055555555555556,
    0.4388888888888889,
    0.22777777777777777,
    0.46111111111111114,
    0.22777777777777777,
    0.5333333333333333,
    0.5333333333333333,
    0.13333333333333333,
    0.6333333333333333,
    0.6333333333333333,
    0.65,
    0.6555555555555556,
    0.9,
    0.6111111111111112,
    0.8,
    0.8833333333333333,
    0.8222222222222222,
    0.13333333333333333,
    0.4388888888888889,
    0.6944444444444444,
    0.8444444444444444,
    0.8111111111111111,
    0.6111111111111112,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.42777777777777776,
    0.45,
    0.11666666666666667,
    0.22777777777777777,
    0.5333333333333333,
    0.6444444444444445,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.5222222222222223,
    0.5444444444444444,
    0.11666666666666667,
    0.22777777777777777,
    0.6277777777777778,
    0.7388888888888889,
    0.42777777777777776,
    0.45,
    0.11666666666666667,
    0.22777777777777777,
    0.5333333333333333,
    0.6444444444444445,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.5222222222222223,
    0.5444444444444444,
    0.11666666666666667,
    0.22777777777777777,
    0.6277777777777778,
    0.7388888888888889,
    0.5111111111111111,
    0.4388888888888889,
    0.11666666666666667,
    0.5777777777777777,
    0.6166666666666667,
    0.1111111111111111,
    0.11666666666666667,
    0.1111111111111111,
    0.11666666666666667,
    0.6,
    0.4388888888888889,
    0.11666666666666667,
    0.5777777777777777,
    0.7055555555555556,
    0.5111111111111111,
    0.4388888888888889,
    0.11666666666666667,
    0.5777777777777777,
    0.6166666666666667,
    0.1111111111111111,
    0.11666666666666667,
    0.1111111111111111,
    0.11666666666666667,
    0.6,
    0.4388888888888889,
    0.11666666666666667,
    0.5777777777777777,
    0.7055555555555556,
    0.34444444444444444,
    0.34444444444444444,
    0.1111111111111111,
    0.1111111111111111,
    0.49444444444444446,
    0.49444444444444446,
    0.09444444444444444,
    0.13333333333333333,
    0.09444444444444444,
    0.13333333333333333,
    0.5,
    0.5388888888888889,
    0.1111111111111111,
    0.1111111111111111,
    0.65,
    0.6888888888888889,
    0.34444444444444444,
    0.34444444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.5166666666666667,
    0.5166666666666667,
    0.17777777777777778,
    0.2222222222222222,
    0.17777777777777778,
    0.2222222222222222,
    0.5,
    0.5444444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.6722222222222223,
    0.7166666666666667,
    0.34444444444444444,
    0.34444444444444444,
    0.1111111111111111,
    0.1111111111111111,
    0.49444444444444446,
    0.49444444444444446,
    0.09444444444444444,
    0.13333333333333333,
    0.09444444444444444,
    0.13333333333333333,
    0.5,
    0.5388888888888889,
    0.1111111111111111,
    0.1111111111111111,
    0.65,
    0.6888888888888889,
    0.34444444444444444,
    0.34444444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.5166666666666667,
    0.5166666666666667,
    0.17777777777777778,
    0.2222222222222222,
    0.17777777777777778,
    0.2222222222222222,
    0.5,
    0.5444444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.6722222222222223,
    0.7166666666666667,
    0.5388888888888889,
    0.5388888888888889,
    0.1,
    0.23333333333333334,
    0.1,
    0.23333333333333334,
    0.5388888888888889,
    0.5388888888888889,
    0.5777777777777777,
    0.5777777777777777,
    0.18333333333333332,
    0.31666666666666665,
    0.18333333333333332,
    0.31666666666666665,
    0.5777777777777777,
    0.5777777777777777,
    0.42777777777777776,
    0.45,
    0.11666666666666667,
    0.22777777777777777,
    0.5333333333333333,
    0.6444444444444445,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.5222222222222223,
    0.5444444444444444,
    0.11666666666666667,
    0.22777777777777777,
    0.6277777777777778,
    0.7388888888888889,
    0.42777777777777776,
    0.45,
    0.11666666666666667,
    0.22777777777777777,
    0.5333333333333333,
    0.6444444444444445,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.03333333333333333,
    0.5222222222222223,
    0.5444444444444444,
    0.11666666666666667,
    0.22777777777777777,
    0.6277777777777778,
    0.7388888888888889,
    0.5111111111111111,
    0.5777777777777777,
    0.11666666666666667,
    0.7166666666666667,
    0.6166666666666667,
    0.1,
    0.15,
    0.3611111111111111,
    0.1,
    0.15,
    0.3611111111111111,
    0.6388888888888888,
    0.5777777777777777,
    0.11666666666666667,
    0.7166666666666667,
    0.7444444444444445,
    0.5111111111111111,
    0.6166666666666667,
    0.11666666666666667,
    0.7555555555555555,
    0.6166666666666667,
    0.18333333333333332,
    0.15,
    0.4444444444444444,
    0.18333333333333332,
    0.15,
    0.4444444444444444,
    0.6388888888888888,
    0.6166666666666667,
    0.11666666666666667,
    0.7555555555555555,
    0.7444444444444445,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4,
    0.42777777777777776,
    0.45,
    0.1388888888888889,
    0.25555555555555554,
    0.5444444444444444,
    0.6611111111111111,
    0.05,
    0.05,
    0.05,
    0.05,
    0.5277777777777778,
    0.55,
    0.1388888888888889,
    0.25555555555555554,
    0.6444444444444445,
    0.7611111111111111,
    0.09444444444444444,
    0.13333333333333333,
    0.09444444444444444,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.34444444444444444,
    0.34444444444444444,
    0.49444444444444446,
    0.49444444444444446,
    0.1111111111111111,
    0.1111111111111111,
    0.5,
    0.5388888888888889,
    0.65,
    0.6888888888888889,
    0.42777777777777776,
    0.45,
    0.32222222222222224,
    0.39444444444444443,
    0.6722222222222223,
    0.7444444444444445,
    0.28888888888888886,
    0.28888888888888886,
    0.34444444444444444,
    0.34444444444444444,
    0.6333333333333333,
    0.6333333333333333,
    0.5444444444444444,
    0.5666666666666667,
    0.5,
    0.5722222222222222,
    0.7888888888888889,
    0.8611111111111112,
    0.5111111111111111,
    0.4388888888888889,
    0.1388888888888889,
    0.5888888888888889,
    0.6277777777777778,
    0.12222222222222222,
    0.12777777777777777,
    0.12222222222222222,
    0.12777777777777777,
    0.6,
    0.4388888888888889,
    0.1388888888888889,
    0.5888888888888889,
    0.7166666666666667,
    0.09444444444444444,
    0.13333333333333333,
    0.09444444444444444,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.34444444444444444,
    0.34444444444444444,
    0.49444444444444446,
    0.49444444444444446,
    0.1111111111111111,
    0.1111111111111111,
    0.5,
    0.5388888888888889,
    0.65,
    0.6888888888888889,
    0.5111111111111111,
    0.4388888888888889,
    0.32222222222222224,
    0.6444444444444445,
    0.7555555555555555,
    0.34444444444444444,
    0.35,
    0.34444444444444444,
    0.34444444444444444,
    0.6888888888888889,
    0.6944444444444444,
    0.6,
    0.4388888888888889,
    0.5,
    0.8222222222222222,
    0.8444444444444444,
    0.5388888888888889,
    0.5388888888888889,
    0.1,
    0.23333333333333334,
    0.1,
    0.23333333333333334,
    0.5388888888888889,
    0.5388888888888889,
    0.05,
    0.05,
    0.05,
    0.05,
    0.1388888888888889,
    0.25555555555555554,
    0.42777777777777776,
    0.45,
    0.5444444444444444,
    0.6611111111111111,
    0.1388888888888889,
    0.25555555555555554,
    0.5277777777777778,
    0.55,
    0.6444444444444445,
    0.7611111111111111,
    0.5777777777777777,
    0.5777777777777777,
    0.3277777777777778,
    0.46111111111111114,
    0.42777777777777776,
    0.45,
    0.6777777777777778,
    0.8111111111111111,
    0.8333333333333334,
    0.8555555555555555,
    0.5111111111111111,
    0.5777777777777777,
    0.1388888888888889,
    0.7277777777777777,
    0.6277777777777778,
    0.1,
    0.16111111111111112,
    0.37222222222222223,
    0.1,
    0.16111111111111112,
    0.37222222222222223,
    0.6388888888888888,
    0.5777777777777777,
    0.1388888888888889,
    0.7277777777777777,
    0.7555555555555555,
    0.5111111111111111,
    0.6166666666666667,
    0.3277777777777778,
    0.8222222222222222,
    0.7611111111111111,
    0.8722222222222222,
    0.06111111111111111,
    0.06111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.3277777777777778,
    0.3277777777777778,
    0.06111111111111111,
    0.06111111111111111,
    0.24444444444444444,
    0.24444444444444444,
    0.29444444444444445,
    0.29444444444444445,
    0.3277777777777778,
    0.3277777777777778,
    0.06111111111111111,
    0.06111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.3277777777777778,
    0.3277777777777778,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.027777777777777776,
    0.06111111111111111,
    0.06111111111111111,
    0.24444444444444444,
    0.24444444444444444,
    0.29444444444444445,
    0.29444444444444445,
    0.3277777777777778,
    0.3277777777777778,
    0.5,
    0.36666666666666664,
    0.6333333333333333,
    0.09444444444444444,
    0.15555555555555556,
    0.5888888888888889,
    0.4111111111111111,
    0.7222222222222222,
    0.5,
    0.36666666666666664,
    0.6333333333333333,
    0.11666666666666667,
    0.17777777777777778,
    0.6111111111111112,
    0.4111111111111111,
    0.7444444444444445,
    0.5,
    0.36666666666666664,
    0.6333333333333333,
    0.09444444444444444,
    0.16666666666666666,
    0.5888888888888889,
    0.4111111111111111,
    0.7222222222222222,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.5,
    0.36666666666666664,
    0.6333333333333333,
    0.16111111111111112,
    0.23333333333333334,
    0.6555555555555556,
    0.4111111111111111,
    0.7888888888888889,
    0.07777777777777778,
    0.07777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.3611111111111111,
    0.3611111111111111,
    0.4444444444444444,
    0.46111111111111114,
    0.4444444444444444,
    0.46111111111111114,
    0.07777777777777778,
    0.07777777777777778,
    0.5888888888888889,
    0.6055555555555555,
    0.6944444444444444,
    0.7111111111111111,
    0.25,
    0.25,
    0.3055555555555556,
    0.3055555555555556,
    0.49444444444444446,
    0.49444444444444446,
    0.4444444444444444,
    0.46111111111111114,
    0.4444444444444444,
    0.46111111111111114,
    0.25,
    0.25,
    0.5888888888888889,
    0.6055555555555555,
    0.7777777777777778,
    0.7944444444444444,
    0.5,
    0.4888888888888889,
    0.6666666666666666,
    0.09444444444444444,
    0.15555555555555556,
    0.5888888888888889,
    0.5333333333333333,
    0.7555555555555555,
    0.5,
    0.4888888888888889,
    0.6666666666666666,
    0.11666666666666667,
    0.17777777777777778,
    0.6111111111111112,
    0.5333333333333333,
    0.7777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.3611111111111111,
    0.3611111111111111,
    0.4444444444444444,
    0.48333333333333334,
    0.4444444444444444,
    0.48333333333333334,
    0.07777777777777778,
    0.07777777777777778,
    0.5888888888888889,
    0.6277777777777778,
    0.6944444444444444,
    0.7333333333333333,
    0.5,
    0.4888888888888889,
    0.6666666666666666,
    0.09444444444444444,
    0.37222222222222223,
    0.4888888888888889,
    0.5888888888888889,
    0.6333333333333333,
    0.7555555555555555,
    0.027777777777777776,
    0.4444444444444444,
    0.48333333333333334,
    0.027777777777777776,
    0.4444444444444444,
    0.48333333333333334,
    0.5,
    0.4888888888888889,
    0.6666666666666666,
    0.16666666666666666,
    0.5888888888888889,
    0.6277777777777778,
    0.6611111111111111,
    0.85,
    0.8944444444444445,
    0.36666666666666664,
    0.19444444444444445,
    0.25555555555555554,
    0.4111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.36666666666666664,
    0.46111111111111114,
    0.5222222222222223,
    0.4111111111111111,
    0.36666666666666664,
    0.19444444444444445,
    0.26666666666666666,
    0.4111111111111111,
    0.32222222222222224,
    0.32222222222222224,
    0.37222222222222223,
    0.37222222222222223,
    0.36666666666666664,
    0.46111111111111114,
    0.5333333333333333,
    0.4111111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.3611111111111111,
    0.3611111111111111,
    0.4444444444444444,
    0.46111111111111114,
    0.4444444444444444,
    0.46111111111111114,
    0.07777777777777778,
    0.07777777777777778,
    0.5888888888888889,
    0.6055555555555555,
    0.6944444444444444,
    0.7111111111111111,
    0.25,
    0.25,
    0.3055555555555556,
    0.3055555555555556,
    0.49444444444444446,
    0.49444444444444446,
    0.4444444444444444,
    0.46111111111111114,
    0.4444444444444444,
    0.46111111111111114,
    0.25,
    0.25,
    0.5888888888888889,
    0.6055555555555555,
    0.7777777777777778,
    0.7944444444444444,
    0.4888888888888889,
    0.19444444444444445,
    0.25555555555555554,
    0.5333333333333333,
    0.2111111111111111,
    0.2111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.4888888888888889,
    0.46111111111111114,
    0.5222222222222223,
    0.5333333333333333,
    0.07777777777777778,
    0.07777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.3611111111111111,
    0.3611111111111111,
    0.08888888888888889,
    0.4444444444444444,
    0.5555555555555556,
    0.08888888888888889,
    0.4444444444444444,
    0.5555555555555556,
    0.07777777777777778,
    0.07777777777777778,
    0.08888888888888889,
    0.5888888888888889,
    0.7,
    0.08888888888888889,
    0.6944444444444444,
    0.8055555555555556,
    0.4888888888888889,
    0.19444444444444445,
    0.37222222222222223,
    0.5888888888888889,
    0.6333333333333333,
    0.32222222222222224,
    0.4444444444444444,
    0.7111111111111111,
    0.37222222222222223,
    0.4444444444444444,
    0.7611111111111111,
    0.4888888888888889,
    0.46111111111111114,
    0.5888888888888889,
    0.8555555555555555,
    0.85,
    0.06111111111111111,
    0.06111111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.3277777777777778,
    0.3277777777777778,
    0.6111111111111112,
    0.6111111111111112,
    0.4444444444444444,
    0.4444444444444444,
    0.06111111111111111,
    0.06111111111111111,
    0.32222222222222224,
    0.32222222222222224,
    0.45,
    0.45,
    0.6944444444444444,
    0.6944444444444444,
    0.5333333333333333,
    0.5333333333333333,
    0.09444444444444444,
    0.15555555555555556,
    0.36666666666666664,
    0.5,
    0.6333333333333333,
    0.4111111111111111,
    0.5888888888888889,
    0.7222222222222222,
    0.11666666666666667,
    0.17777777777777778,
    0.36666666666666664,
    0.5,
    0.6333333333333333,
    0.4111111111111111,
    0.6111111111111112,
    0.7444444444444445,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.09444444444444444,
    0.16666666666666666,
    0.36666666666666664,
    0.5,
    0.6333333333333333,
    0.4111111111111111,
    0.5888888888888889,
    0.7222222222222222,
    0.16111111111111112,
    0.23333333333333334,
    0.36666666666666664,
    0.5,
    0.6333333333333333,
    0.4111111111111111,
    0.6555555555555556,
    0.7888888888888889,
    0.06111111111111111,
    0.06111111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.3277777777777778,
    0.3277777777777778,
    0.6111111111111112,
    0.6111111111111112,
    0.4444444444444444,
    0.4444444444444444,
    0.09444444444444444,
    0.15555555555555556,
    0.5555555555555556,
    0.5,
    0.7277777777777777,
    0.6,
    0.5888888888888889,
    0.8166666666666667,
    0.11666666666666667,
    0.17777777777777778,
    0.5555555555555556,
    0.5,
    0.7277777777777777,
    0.6,
    0.6111111111111112,
    0.8388888888888889,
    0.027777777777777776,
    0.06111111111111111,
    0.06111111111111111,
    0.027777777777777776,
    0.3888888888888889,
    0.09444444444444444,
    0.5055555555555555,
    0.6166666666666667,
    0.5,
    0.7888888888888889,
    0.7611111111111111,
    0.5888888888888889,
    0.8777777777777778,
    0.16666666666666666,
    0.7,
    0.5,
    0.8722222222222222,
    0.6611111111111111,
    0.36666666666666664,
    0.19444444444444445,
    0.25555555555555554,
    0.4111111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.3277777777777778,
    0.3277777777777778,
    0.6111111111111112,
    0.6111111111111112,
    0.36666666666666664,
    0.5777777777777777,
    0.6388888888888888,
    0.4111111111111111,
    0.36666666666666664,
    0.19444444444444445,
    0.26666666666666666,
    0.4111111111111111,
    0.32222222222222224,
    0.32222222222222224,
    0.5277777777777778,
    0.5277777777777778,
    0.7722222222222223,
    0.7722222222222223,
    0.36666666666666664,
    0.6666666666666666,
    0.7388888888888889,
    0.4111111111111111,
    0.6166666666666667,
    0.19444444444444445,
    0.25555555555555554,
    0.6611111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.3277777777777778,
    0.3277777777777778,
    0.6111111111111112,
    0.6111111111111112,
    0.6166666666666667,
    0.5777777777777777,
    0.6388888888888888,
    0.6611111111111111,
    0.6944444444444444,
    0.19444444444444445,
    0.3888888888888889,
    0.6055555555555555,
    0.8388888888888889,
    0.8333333333333334,
    0.06111111111111111,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.4388888888888889,
    0.2111111111111111,
    0.5944444444444444,
    0.06111111111111111,
    0.3611111111111111,
    0.1,
    0.1,
    0.1,
    0.1,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.7,
    0.7,
    0.7,
    0.7,
    0.11666666666666667,
    0.11666666666666667,
    0.24444444444444444,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.6166666666666667,
    0.6166666666666667,
    0.4388888888888889,
    0.65,
    0.8,
    0.06111111111111111,
    0.7222222222222222,
    0.7222222222222222,
    0.7777777777777778,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.25555555555555554,
    0.25555555555555554,
    0.2611111111111111,
    0.31666666666666665,
    0.25555555555555554,
    0.25555555555555554,
    0.2611111111111111,
    0.31666666666666665,
    0.06111111111111111,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.4388888888888889,
    0.2111111111111111,
    0.5944444444444444,
    0.06111111111111111,
    0.3611111111111111,
    0.18888888888888888,
    0.18888888888888888,
    0.19444444444444445,
    0.19444444444444445,
    0.6388888888888888,
    0.6388888888888888,
    0.6388888888888888,
    0.6388888888888888,
    0.7888888888888889,
    0.7888888888888889,
    0.7944444444444444,
    0.7944444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.31666666666666665,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.6611111111111111,
    0.6611111111111111,
    0.4388888888888889,
    0.6944444444444444,
    0.8444444444444444,
    0.06111111111111111,
    0.8111111111111111,
    0.8111111111111111,
    0.85,
    0.06111111111111111,
    0.4722222222222222,
    0.06111111111111111,
    0.5888888888888889,
    0.4722222222222222,
    0.2111111111111111,
    0.6277777777777778,
    0.06111111111111111,
    0.3611111111111111,
    0.1,
    0.1,
    0.1,
    0.1,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.7,
    0.7,
    0.7,
    0.7,
    0.11666666666666667,
    0.11666666666666667,
    0.24444444444444444,
    0.4722222222222222,
    0.06111111111111111,
    0.5888888888888889,
    0.6166666666666667,
    0.6166666666666667,
    0.4722222222222222,
    0.65,
    0.8333333333333334,
    0.06111111111111111,
    0.7222222222222222,
    0.7222222222222222,
    0.7777777777777778,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.3611111111111111,
    0.37222222222222223,
    0.37222222222222223,
    0.37777777777777777,
    0.43333333333333335,
    0.37222222222222223,
    0.37222222222222223,
    0.37777777777777777,
    0.43333333333333335,
    0.06111111111111111,
    0.4722222222222222,
    0.06111111111111111,
    0.5888888888888889,
    0.4722222222222222,
    0.2111111111111111,
    0.6277777777777778,
    0.06111111111111111,
    0.3611111111111111,
    0.18888888888888888,
    0.18888888888888888,
    0.19444444444444445,
    0.19444444444444445,
    0.6388888888888888,
    0.6388888888888888,
    0.6388888888888888,
    0.6388888888888888,
    0.7888888888888889,
    0.7888888888888889,
    0.7944444444444444,
    0.7944444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.31666666666666665,
    0.4722222222222222,
    0.06111111111111111,
    0.5888888888888889,
    0.6611111111111111,
    0.6611111111111111,
    0.4722222222222222,
    0.6944444444444444,
    0.8777777777777778,
    0.06111111111111111,
    0.8111111111111111,
    0.8111111111111111,
    0.85,
    0.06111111111111111,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.4388888888888889,
    0.2111111111111111,
    0.5944444444444444,
    0.06111111111111111,
    0.3611111111111111,
    0.1,
    0.1,
    0.1,
    0.1,
    0.6055555555555555,
    0.6055555555555555,
    0.6055555555555555,
    0.6055555555555555,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.11666666666666667,
    0.11666666666666667,
    0.24444444444444444,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.6222222222222222,
    0.6222222222222222,
    0.4388888888888889,
    0.65,
    0.8,
    0.06111111111111111,
    0.7277777777777777,
    0.7277777777777777,
    0.7777777777777778,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.08888888888888889,
    0.25555555555555554,
    0.25555555555555554,
    0.08888888888888889,
    0.08888888888888889,
    0.2611111111111111,
    0.09444444444444444,
    0.4166666666666667,
    0.25555555555555554,
    0.25555555555555554,
    0.08888888888888889,
    0.08888888888888889,
    0.2611111111111111,
    0.09444444444444444,
    0.4166666666666667,
    0.06111111111111111,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.4388888888888889,
    0.2111111111111111,
    0.5944444444444444,
    0.06111111111111111,
    0.3611111111111111,
    0.2,
    0.2,
    0.2,
    0.2,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.8111111111111111,
    0.8111111111111111,
    0.8111111111111111,
    0.8111111111111111,
    0.21666666666666667,
    0.21666666666666667,
    0.3277777777777778,
    0.4388888888888889,
    0.06111111111111111,
    0.5555555555555556,
    0.6777777777777778,
    0.6777777777777778,
    0.4388888888888889,
    0.7055555555555556,
    0.8555555555555555,
    0.06111111111111111,
    0.8277777777777777,
    0.8277777777777777,
    0.8611111111111112,
    0.06111111111111111,
    0.5222222222222223,
    0.06111111111111111,
    0.6388888888888888,
    0.5222222222222223,
    0.2111111111111111,
    0.6777777777777778,
    0.06111111111111111,
    0.3611111111111111,
    0.1,
    0.1,
    0.1,
    0.1,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.7111111111111111,
    0.8166666666666667,
    0.8166666666666667,
    0.8166666666666667,
    0.8166666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.24444444444444444,
    0.5222222222222223,
    0.06111111111111111,
    0.6388888888888888,
    0.7222222222222222,
    0.7222222222222222,
    0.5222222222222223,
    0.7277777777777777,
    0.8833333333333333,
    0.06111111111111111,
    0.8277777777777777,
    0.8277777777777777,
    0.8555555555555555,
    0.06111111111111111,
    0.6333333333333333,
    0.06111111111111111,
    0.75,
    0.6333333333333333,
    0.2111111111111111,
    0.7888888888888889,
    0.06111111111111111,
    0.3611111111111111,
    0.06111111111111111,
    0.65,
    0.7666666666666667,
    0.7555555555555555,
    0.06111111111111111,
    0.45,
    0.45,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.45,
    0.45,
    0.48333333333333334,
    0.48333333333333334,
    0.5277777777777778,
    0.5277777777777778,
    0.25555555555555554,
    0.3,
    0.25555555555555554,
    0.3,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.3111111111111111,
    0.7111111111111111,
    0.7555555555555555,
    0.49444444444444446,
    0.49444444444444446,
    0.45,
    0.45,
    0.45,
    0.45,
    0.6388888888888888,
    0.6388888888888888,
    0.45,
    0.45,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.45,
    0.45,
    0.49444444444444446,
    0.49444444444444446,
    0.5388888888888889,
    0.5388888888888889,
    0.25555555555555554,
    0.3,
    0.25555555555555554,
    0.3,
    0.49444444444444446,
    0.49444444444444446,
    0.26666666666666666,
    0.3111111111111111,
    0.7222222222222222,
    0.7666666666666667,
    0.49444444444444446,
    0.49444444444444446,
    0.45,
    0.45,
    0.45,
    0.45,
    0.6388888888888888,
    0.6388888888888888,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.06666666666666667,
    0.23333333333333334,
    0.28888888888888886,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.3277777777777778,
    0.23333333333333334,
    0.28888888888888886,
    0.25,
    0.23333333333333334,
    0.6611111111111111,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.06666666666666667,
    0.23333333333333334,
    0.28888888888888886,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.3277777777777778,
    0.23333333333333334,
    0.28888888888888886,
    0.25,
    0.23333333333333334,
    0.6611111111111111,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.06666666666666667,
    0.26666666666666666,
    0.32222222222222224,
    0.26666666666666666,
    0.4388888888888889,
    0.3333333333333333,
    0.36666666666666664,
    0.26666666666666666,
    0.32222222222222224,
    0.3333333333333333,
    0.26666666666666666,
    0.7,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.06666666666666667,
    0.26666666666666666,
    0.32222222222222224,
    0.26666666666666666,
    0.4388888888888889,
    0.3333333333333333,
    0.36666666666666664,
    0.26666666666666666,
    0.32222222222222224,
    0.3333333333333333,
    0.26666666666666666,
    0.7,
    0.45,
    0.45,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.45,
    0.45,
    0.48333333333333334,
    0.48333333333333334,
    0.5277777777777778,
    0.5277777777777778,
    0.28888888888888886,
    0.3333333333333333,
    0.29444444444444445,
    0.3388888888888889,
    0.48333333333333334,
    0.48333333333333334,
    0.28888888888888886,
    0.3333333333333333,
    0.7111111111111111,
    0.7555555555555555,
    0.49444444444444446,
    0.49444444444444446,
    0.48333333333333334,
    0.48333333333333334,
    0.4888888888888889,
    0.4888888888888889,
    0.6611111111111111,
    0.6611111111111111,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.06666666666666667,
    0.23333333333333334,
    0.28888888888888886,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.3277777777777778,
    0.23333333333333334,
    0.28888888888888886,
    0.25,
    0.23333333333333334,
    0.6611111111111111,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.06666666666666667,
    0.23333333333333334,
    0.28888888888888886,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.3277777777777778,
    0.23333333333333334,
    0.28888888888888886,
    0.25,
    0.23333333333333334,
    0.6611111111111111,
    0.45,
    0.45,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.45,
    0.45,
    0.5944444444444444,
    0.5944444444444444,
    0.6388888888888888,
    0.6388888888888888,
    0.06666666666666667,
    0.3111111111111111,
    0.3333333333333333,
    0.4777777777777778,
    0.35,
    0.3333333333333333,
    0.5944444444444444,
    0.5944444444444444,
    0.5944444444444444,
    0.3111111111111111,
    0.3333333333333333,
    0.4777777777777778,
    0.8222222222222222,
    0.3333333333333333,
    0.8666666666666667,
    0.49444444444444446,
    0.49444444444444446,
    0.06666666666666667,
    0.5055555555555555,
    0.3333333333333333,
    0.6277777777777778,
    0.5444444444444444,
    0.3333333333333333,
    0.7444444444444445,
    0.6833333333333333,
    0.3333333333333333,
    0.8055555555555556,
    0.3333333333333333,
    0.5166666666666667,
    0.5944444444444444,
    0.17222222222222222,
    0.23333333333333334,
    0.36666666666666664,
    0.17222222222222222,
    0.23333333333333334,
    0.36666666666666664,
    0.5166666666666667,
    0.28888888888888886,
    0.6,
    0.28888888888888886,
    0.48333333333333334,
    0.48333333333333334,
    0.5277777777777778,
    0.5277777777777778,
    0.25555555555555554,
    0.31666666666666665,
    0.25555555555555554,
    0.31666666666666665,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.3277777777777778,
    0.7111111111111111,
    0.7722222222222223,
    0.5611111111111111,
    0.6388888888888888,
    0.45,
    0.28888888888888886,
    0.6444444444444445,
    0.45,
    0.28888888888888886,
    0.6444444444444445,
    0.7055555555555556,
    0.34444444444444444,
    0.7888888888888889,
    0.34444444444444444,
    0.5166666666666667,
    0.5944444444444444,
    0.17222222222222222,
    0.25,
    0.38333333333333336,
    0.17222222222222222,
    0.25,
    0.38333333333333336,
    0.5166666666666667,
    0.36666666666666664,
    0.6333333333333333,
    0.36666666666666664,
    0.49444444444444446,
    0.49444444444444446,
    0.5388888888888889,
    0.5388888888888889,
    0.25555555555555554,
    0.31666666666666665,
    0.25555555555555554,
    0.31666666666666665,
    0.49444444444444446,
    0.49444444444444446,
    0.26666666666666666,
    0.3277777777777778,
    0.7222222222222222,
    0.7833333333333333,
    0.5611111111111111,
    0.6388888888888888,
    0.45,
    0.3111111111111111,
    0.6611111111111111,
    0.45,
    0.3111111111111111,
    0.6611111111111111,
    0.7055555555555556,
    0.42777777777777776,
    0.8222222222222222,
    0.42777777777777776,
    0.5166666666666667,
    0.5944444444444444,
    0.17222222222222222,
    0.23333333333333334,
    0.36666666666666664,
    0.17222222222222222,
    0.23333333333333334,
    0.36666666666666664,
    0.5166666666666667,
    0.28888888888888886,
    0.6,
    0.28888888888888886,
    0.48333333333333334,
    0.48333333333333334,
    0.5277777777777778,
    0.5277777777777778,
    0.28888888888888886,
    0.35,
    0.29444444444444445,
    0.35555555555555557,
    0.48333333333333334,
    0.48333333333333334,
    0.28888888888888886,
    0.35,
    0.7111111111111111,
    0.7722222222222223,
    0.5611111111111111,
    0.6388888888888888,
    0.48333333333333334,
    0.28888888888888886,
    0.6777777777777778,
    0.4888888888888889,
    0.28888888888888886,
    0.6833333333333333,
    0.7277777777777777,
    0.34444444444444444,
    0.8111111111111111,
    0.34444444444444444,
    0.3111111111111111,
    0.5166666666666667,
    0.5944444444444444,
    0.35,
    0.17222222222222222,
    0.6166666666666667,
    0.75,
    0.17222222222222222,
    0.6611111111111111,
    0.7944444444444444,
    0.3111111111111111,
    0.5166666666666667,
    0.6166666666666667,
    0.85,
    0.8444444444444444,
    0.5055555555555555,
    0.5611111111111111,
    0.6388888888888888,
    0.5444444444444444,
    0.75,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5388888888888889,
    0.6222222222222222,
    0.25,
    0.5388888888888889,
    0.6222222222222222,
    0.5055555555555555,
    0.5055555555555555,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.5611111111111111,
    0.5611111111111111,
    0.15,
    0.15,
    0.17777777777777778,
    0.17777777777777778,
    0.15,
    0.15,
    0.17777777777777778,
    0.17777777777777778,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5388888888888889,
    0.6222222222222222,
    0.25,
    0.5388888888888889,
    0.6222222222222222,
    0.5055555555555555,
    0.5055555555555555,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.5611111111111111,
    0.5611111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.10555555555555556,
    0.011111111111111112,
    0.15555555555555556,
    0.10555555555555556,
    0.011111111111111112,
    0.15555555555555556,
    0.10555555555555556,
    0.011111111111111112,
    0.15555555555555556,
    0.10555555555555556,
    0.011111111111111112,
    0.15555555555555556,
    0.5222222222222223,
    0.011111111111111112,
    0.5722222222222222,
    0.5222222222222223,
    0.011111111111111112,
    0.5722222222222222,
    0.5222222222222223,
    0.011111111111111112,
    0.5722222222222222,
    0.5222222222222223,
    0.011111111111111112,
    0.5722222222222222,
    0.3055555555555556,
    0.3111111111111111,
    0.55,
    0.5777777777777777,
    0.55,
    0.6,
    0.3055555555555556,
    0.3111111111111111,
    0.55,
    0.5777777777777777,
    0.55,
    0.6,
    0.3055555555555556,
    0.3111111111111111,
    0.55,
    0.5777777777777777,
    0.09444444444444444,
    0.55,
    0.65,
    0.3055555555555556,
    0.3111111111111111,
    0.55,
    0.5777777777777777,
    0.09444444444444444,
    0.55,
    0.65,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.18333333333333332,
    0.3055555555555556,
    0.4,
    0.55,
    0.5777777777777777,
    0.18888888888888888,
    0.55,
    0.6,
    0.18333333333333332,
    0.3055555555555556,
    0.4,
    0.55,
    0.5777777777777777,
    0.18888888888888888,
    0.55,
    0.6,
    0.5222222222222223,
    0.3055555555555556,
    0.7388888888888889,
    0.55,
    0.5777777777777777,
    0.5222222222222223,
    0.55,
    0.8777777777777778,
    0.5222222222222223,
    0.3055555555555556,
    0.7388888888888889,
    0.55,
    0.5777777777777777,
    0.5222222222222223,
    0.55,
    0.8777777777777778,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.3888888888888889,
    0.5777777777777777,
    0.7222222222222222,
    0.3888888888888889,
    0.5777777777777777,
    0.7222222222222222,
    0.3888888888888889,
    0.6166666666666667,
    0.7611111111111111,
    0.3888888888888889,
    0.6166666666666667,
    0.7611111111111111,
    0.5833333333333334,
    0.5833333333333334,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.6388888888888888,
    0.6388888888888888,
    0.3388888888888889,
    0.34444444444444444,
    0.5888888888888889,
    0.6166666666666667,
    0.6611111111111111,
    0.7111111111111111,
    0.3388888888888889,
    0.34444444444444444,
    0.5888888888888889,
    0.6166666666666667,
    0.6888888888888889,
    0.7388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.5888888888888889,
    0.6166666666666667,
    0.09444444444444444,
    0.6611111111111111,
    0.7611111111111111,
    0.3388888888888889,
    0.34444444444444444,
    0.5888888888888889,
    0.6166666666666667,
    0.09444444444444444,
    0.6888888888888889,
    0.7888888888888889,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.4666666666666667,
    0.7055555555555556,
    0.8,
    0.5888888888888889,
    0.6166666666666667,
    0.4722222222222222,
    0.8111111111111111,
    0.8611111111111112,
    0.4666666666666667,
    0.7444444444444445,
    0.8388888888888889,
    0.5888888888888889,
    0.6166666666666667,
    0.4722222222222222,
    0.85,
    0.9,
    0.7111111111111111,
    0.5888888888888889,
    0.6166666666666667,
    0.8166666666666667,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.7666666666666667,
    0.5888888888888889,
    0.6166666666666667,
    0.8722222222222222,
    0.6166666666666667,
    0.6555555555555556,
    0.3055555555555556,
    0.3111111111111111,
    0.6166666666666667,
    0.6555555555555556,
    0.3055555555555556,
    0.3111111111111111,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5,
    0.5833333333333334,
    0.027777777777777776,
    0.027777777777777776,
    0.05555555555555555,
    0.05555555555555555,
    0.25,
    0.5555555555555556,
    0.6388888888888888,
    0.25,
    0.5777777777777777,
    0.6611111111111111,
    0.5055555555555555,
    0.5055555555555555,
    0.6166666666666667,
    0.08333333333333333,
    0.7222222222222222,
    0.3055555555555556,
    0.3111111111111111,
    0.6166666666666667,
    0.16111111111111112,
    0.7277777777777777,
    0.6111111111111112,
    0.3055555555555556,
    0.3111111111111111,
    0.6833333333333333,
    0.011111111111111112,
    0.10555555555555556,
    0.15555555555555556,
    0.011111111111111112,
    0.10555555555555556,
    0.15555555555555556,
    0.011111111111111112,
    0.10555555555555556,
    0.15555555555555556,
    0.011111111111111112,
    0.10555555555555556,
    0.15555555555555556,
    0.15,
    0.15,
    0.4166666666666667,
    0.4166666666666667,
    0.4166666666666667,
    0.4166666666666667,
    0.4666666666666667,
    0.4666666666666667,
    0.5722222222222222,
    0.5722222222222222,
    0.15,
    0.15,
    0.011111111111111112,
    0.5277777777777778,
    0.5777777777777777,
    0.011111111111111112,
    0.5277777777777778,
    0.5777777777777777,
    0.011111111111111112,
    0.5777777777777777,
    0.6277777777777778,
    0.011111111111111112,
    0.6833333333333333,
    0.7333333333333333,
    0.6166666666666667,
    0.6555555555555556,
    0.3055555555555556,
    0.18333333333333332,
    0.4,
    0.6166666666666667,
    0.18888888888888888,
    0.6555555555555556,
    0.3055555555555556,
    0.18333333333333332,
    0.4,
    0.18888888888888888,
    0.25,
    0.5,
    0.5833333333333334,
    0.25,
    0.5,
    0.5833333333333334,
    0.027777777777777776,
    0.027777777777777776,
    0.4166666666666667,
    0.4166666666666667,
    0.4166666666666667,
    0.4166666666666667,
    0.25,
    0.5555555555555556,
    0.6388888888888888,
    0.4666666666666667,
    0.4666666666666667,
    0.25,
    0.7722222222222223,
    0.8555555555555555,
    0.5055555555555555,
    0.5055555555555555,
    0.6166666666666667,
    0.08333333333333333,
    0.7222222222222222,
    0.3055555555555556,
    0.5277777777777778,
    0.7444444444444445,
    0.6166666666666667,
    0.5277777777777778,
    0.8944444444444445,
    0.6111111111111112,
    0.3055555555555556,
    0.5777777777777777,
    0.7944444444444444,
    0.8833333333333333,
    0.65,
    0.6888888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.7166666666666667,
    0.7555555555555555,
    0.3388888888888889,
    0.34444444444444444,
    0.3888888888888889,
    0.5777777777777777,
    0.7222222222222222,
    0.3888888888888889,
    0.5777777777777777,
    0.7222222222222222,
    0.027777777777777776,
    0.027777777777777776,
    0.05555555555555555,
    0.05555555555555555,
    0.3888888888888889,
    0.6333333333333333,
    0.7777777777777778,
    0.3888888888888889,
    0.6555555555555556,
    0.8,
    0.5833333333333334,
    0.5833333333333334,
    0.65,
    0.08333333333333333,
    0.7555555555555555,
    0.3388888888888889,
    0.34444444444444444,
    0.7166666666666667,
    0.16111111111111112,
    0.8277777777777777,
    0.6888888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.7611111111111111,
    0.027777777777777776,
    0.027777777777777776,
    0.65,
    0.6888888888888889,
    0.7055555555555556,
    0.4666666666666667,
    0.8,
    0.8666666666666667,
    0.4722222222222222,
    0.9055555555555556,
    0.7611111111111111,
    0.4666666666666667,
    0.8555555555555555,
    0.4722222222222222,
    0.7111111111111111,
    0.08333333333333333,
    0.65,
    0.7555555555555555,
    0.8722222222222222,
    0.8166666666666667,
    0.38333333333333336,
    0.38333333333333336,
    0.09444444444444444,
    0.12777777777777777,
    0.18333333333333332,
    0.21666666666666667,
    0.4777777777777778,
    0.4777777777777778,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.40555555555555556,
    0.40555555555555556,
    0.5555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.5555555555555556,
    0.5055555555555555,
    0.40555555555555556,
    0.6555555555555556,
    0.5055555555555555,
    0.40555555555555556,
    0.6555555555555556,
    0.4111111111111111,
    0.4111111111111111,
    0.09444444444444444,
    0.12777777777777777,
    0.46111111111111114,
    0.4111111111111111,
    0.5611111111111111,
    0.6,
    0.4166666666666667,
    0.6333333333333333,
    0.6277777777777778,
    0.4111111111111111,
    0.7277777777777777,
    0.4166666666666667,
    0.38333333333333336,
    0.38333333333333336,
    0.09444444444444444,
    0.12777777777777777,
    0.18333333333333332,
    0.21666666666666667,
    0.4777777777777778,
    0.4777777777777778,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.42777777777777776,
    0.42777777777777776,
    0.5777777777777777,
    0.42777777777777776,
    0.42777777777777776,
    0.5777777777777777,
    0.5388888888888889,
    0.42777777777777776,
    0.6888888888888889,
    0.5388888888888889,
    0.42777777777777776,
    0.6888888888888889,
    0.4444444444444444,
    0.4444444444444444,
    0.09444444444444444,
    0.12777777777777777,
    0.48333333333333334,
    0.43333333333333335,
    0.5833333333333334,
    0.6222222222222222,
    0.4388888888888889,
    0.6555555555555556,
    0.6611111111111111,
    0.43333333333333335,
    0.7611111111111111,
    0.4388888888888889,
    0.21666666666666667,
    0.21666666666666667,
    0.24444444444444444,
    0.24444444444444444,
    0.21666666666666667,
    0.21666666666666667,
    0.24444444444444444,
    0.24444444444444444,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.07222222222222222,
    0.6,
    0.6,
    0.07222222222222222,
    0.6,
    0.6,
    0.2777777777777778,
    0.6,
    0.6777777777777778,
    0.2777777777777778,
    0.6,
    0.6777777777777778,
    0.21666666666666667,
    0.21666666666666667,
    0.20555555555555555,
    0.20555555555555555,
    0.3611111111111111,
    0.3611111111111111,
    0.07222222222222222,
    0.6,
    0.6,
    0.07222222222222222,
    0.6,
    0.6,
    0.21666666666666667,
    0.21666666666666667,
    0.28888888888888886,
    0.6,
    0.6888888888888889,
    0.4444444444444444,
    0.6,
    0.8444444444444444,
    0.21666666666666667,
    0.21666666666666667,
    0.24444444444444444,
    0.24444444444444444,
    0.21666666666666667,
    0.21666666666666667,
    0.24444444444444444,
    0.24444444444444444,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.07222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.07222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.2777777777777778,
    0.6333333333333333,
    0.7111111111111111,
    0.2777777777777778,
    0.6333333333333333,
    0.7111111111111111,
    0.21666666666666667,
    0.21666666666666667,
    0.20555555555555555,
    0.20555555555555555,
    0.3611111111111111,
    0.3611111111111111,
    0.07222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.07222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.21666666666666667,
    0.21666666666666667,
    0.28888888888888886,
    0.6333333333333333,
    0.7222222222222222,
    0.4444444444444444,
    0.6333333333333333,
    0.8777777777777778,
    0.38333333333333336,
    0.38333333333333336,
    0.09444444444444444,
    0.12777777777777777,
    0.18333333333333332,
    0.21666666666666667,
    0.4777777777777778,
    0.4777777777777778,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.40555555555555556,
    0.40555555555555556,
    0.5555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.5555555555555556,
    0.5055555555555555,
    0.40555555555555556,
    0.6555555555555556,
    0.5055555555555555,
    0.40555555555555556,
    0.6555555555555556,
    0.4111111111111111,
    0.4111111111111111,
    0.09444444444444444,
    0.12777777777777777,
    0.46111111111111114,
    0.4111111111111111,
    0.5611111111111111,
    0.6,
    0.4166666666666667,
    0.6333333333333333,
    0.6277777777777778,
    0.4111111111111111,
    0.7277777777777777,
    0.4166666666666667,
    0.25555555555555554,
    0.25555555555555554,
    0.29444444444444445,
    0.29444444444444445,
    0.25555555555555554,
    0.25555555555555554,
    0.29444444444444445,
    0.29444444444444445,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.10555555555555556,
    0.6,
    0.6,
    0.10555555555555556,
    0.6,
    0.6,
    0.3111111111111111,
    0.6,
    0.6777777777777778,
    0.3111111111111111,
    0.6,
    0.6777777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.23333333333333334,
    0.23333333333333334,
    0.4111111111111111,
    0.4111111111111111,
    0.10555555555555556,
    0.6,
    0.6,
    0.10555555555555556,
    0.6,
    0.6,
    0.25555555555555554,
    0.25555555555555554,
    0.32222222222222224,
    0.6,
    0.6888888888888889,
    0.5,
    0.6,
    0.8666666666666667,
    0.38333333333333336,
    0.38333333333333336,
    0.09444444444444444,
    0.12777777777777777,
    0.18333333333333332,
    0.21666666666666667,
    0.4777777777777778,
    0.4777777777777778,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.5444444444444444,
    0.8222222222222222,
    0.8222222222222222,
    0.5444444444444444,
    0.8222222222222222,
    0.8222222222222222,
    0.75,
    0.8222222222222222,
    0.9,
    0.75,
    0.8222222222222222,
    0.9,
    0.6,
    0.6,
    0.09444444444444444,
    0.12777777777777777,
    0.6,
    0.8277777777777777,
    0.8277777777777777,
    0.7388888888888889,
    0.8333333333333334,
    0.9,
    0.8166666666666667,
    0.8277777777777777,
    0.9166666666666666,
    0.8333333333333334,
    0.07222222222222222,
    0.38333333333333336,
    0.38333333333333336,
    0.07222222222222222,
    0.09444444444444444,
    0.2,
    0.34444444444444444,
    0.18333333333333332,
    0.2,
    0.43333333333333335,
    0.2833333333333333,
    0.4777777777777778,
    0.4777777777777778,
    0.2833333333333333,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.40555555555555556,
    0.5555555555555556,
    0.7055555555555556,
    0.40555555555555556,
    0.5833333333333334,
    0.7333333333333333,
    0.5055555555555555,
    0.5555555555555556,
    0.8055555555555556,
    0.5055555555555555,
    0.5833333333333334,
    0.8333333333333334,
    0.07222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.07222222222222222,
    0.09444444444444444,
    0.21666666666666667,
    0.34444444444444444,
    0.46111111111111114,
    0.5555555555555556,
    0.7055555555555556,
    0.6,
    0.7,
    0.85,
    0.3,
    0.6277777777777778,
    0.5555555555555556,
    0.8722222222222222,
    0.7833333333333333,
    0.07222222222222222,
    0.38333333333333336,
    0.38333333333333336,
    0.07222222222222222,
    0.09444444444444444,
    0.2,
    0.34444444444444444,
    0.18333333333333332,
    0.2,
    0.43333333333333335,
    0.2833333333333333,
    0.4777777777777778,
    0.4777777777777778,
    0.2833333333333333,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.42777777777777776,
    0.5777777777777777,
    0.7277777777777777,
    0.42777777777777776,
    0.6055555555555555,
    0.7555555555555555,
    0.5388888888888889,
    0.5777777777777777,
    0.8388888888888889,
    0.5388888888888889,
    0.6055555555555555,
    0.8666666666666667,
    0.07222222222222222,
    0.4444444444444444,
    0.4444444444444444,
    0.07222222222222222,
    0.09444444444444444,
    0.21666666666666667,
    0.34444444444444444,
    0.48333333333333334,
    0.5777777777777777,
    0.7277777777777777,
    0.6222222222222222,
    0.7222222222222222,
    0.8722222222222222,
    0.3,
    0.6611111111111111,
    0.5777777777777777,
    0.9055555555555556,
    0.8055555555555556,
    0.10555555555555556,
    0.38333333333333336,
    0.38333333333333336,
    0.10555555555555556,
    0.09444444444444444,
    0.22777777777777777,
    0.37222222222222223,
    0.18333333333333332,
    0.22777777777777777,
    0.46111111111111114,
    0.31666666666666665,
    0.4777777777777778,
    0.4777777777777778,
    0.31666666666666665,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.40555555555555556,
    0.5722222222222222,
    0.7222222222222222,
    0.40555555555555556,
    0.6111111111111112,
    0.7611111111111111,
    0.5055555555555555,
    0.5722222222222222,
    0.8222222222222222,
    0.5055555555555555,
    0.6111111111111112,
    0.8611111111111112,
    0.10555555555555556,
    0.4111111111111111,
    0.4111111111111111,
    0.10555555555555556,
    0.09444444444444444,
    0.24444444444444444,
    0.37222222222222223,
    0.46111111111111114,
    0.5722222222222222,
    0.7222222222222222,
    0.6,
    0.7277777777777777,
    0.8777777777777778,
    0.3333333333333333,
    0.6277777777777778,
    0.5722222222222222,
    0.8888888888888888,
    0.8166666666666667,
    0.5444444444444444,
    0.38333333333333336,
    0.38333333333333336,
    0.5444444444444444,
    0.09444444444444444,
    0.37777777777777777,
    0.5222222222222223,
    0.18333333333333332,
    0.37777777777777777,
    0.6111111111111112,
    0.7555555555555555,
    0.4777777777777778,
    0.4777777777777778,
    0.7555555555555555,
    0.6,
    0.6111111111111112,
    0.09444444444444444,
    0.7388888888888889,
    0.7388888888888889,
    0.8277777777777777,
    0.12777777777777777,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.12777777777777777,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.12777777777777777,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.12777777777777777,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.18888888888888888,
    0.2,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.18888888888888888,
    0.2,
    0.4888888888888889,
    0.4888888888888889,
    0.14444444444444443,
    0.14444444444444443,
    0.5944444444444444,
    0.5944444444444444,
    0.5444444444444444,
    0.5444444444444444,
    0.14444444444444443,
    0.14444444444444443,
    0.65,
    0.65,
    0.5777777777777777,
    0.5777777777777777,
    0.2611111111111111,
    0.2722222222222222,
    0.7111111111111111,
    0.7222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.2611111111111111,
    0.2722222222222222,
    0.7666666666666667,
    0.7777777777777778,
    0.09444444444444444,
    0.2833333333333333,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.09444444444444444,
    0.2833333333333333,
    0.6111111111111112,
    0.6111111111111112,
    0.14444444444444443,
    0.14444444444444443,
    0.7166666666666667,
    0.7166666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.7166666666666667,
    0.7166666666666667,
    0.14444444444444443,
    0.14444444444444443,
    0.8222222222222222,
    0.8222222222222222,
    0.29444444444444445,
    0.48333333333333334,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.29444444444444445,
    0.48333333333333334,
    0.19444444444444445,
    0.3333333333333333,
    0.42777777777777776,
    0.3333333333333333,
    0.42777777777777776,
    0.19444444444444445,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.19444444444444445,
    0.4444444444444444,
    0.5388888888888889,
    0.4444444444444444,
    0.5388888888888889,
    0.19444444444444445,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.18888888888888888,
    0.2,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.07222222222222222,
    0.18888888888888888,
    0.2,
    0.4888888888888889,
    0.4888888888888889,
    0.14444444444444443,
    0.14444444444444443,
    0.5944444444444444,
    0.5944444444444444,
    0.5444444444444444,
    0.5444444444444444,
    0.14444444444444443,
    0.14444444444444443,
    0.65,
    0.65,
    0.5777777777777777,
    0.5777777777777777,
    0.2611111111111111,
    0.2722222222222222,
    0.7111111111111111,
    0.7222222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.2611111111111111,
    0.2722222222222222,
    0.7666666666666667,
    0.7777777777777778,
    0.09444444444444444,
    0.35,
    0.3333333333333333,
    0.42777777777777776,
    0.3333333333333333,
    0.42777777777777776,
    0.09444444444444444,
    0.35,
    0.6111111111111112,
    0.6111111111111112,
    0.14444444444444443,
    0.14444444444444443,
    0.7166666666666667,
    0.7166666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.7166666666666667,
    0.7166666666666667,
    0.14444444444444443,
    0.14444444444444443,
    0.8222222222222222,
    0.8222222222222222,
    0.29444444444444445,
    0.55,
    0.4777777777777778,
    0.5722222222222222,
    0.4777777777777778,
    0.5722222222222222,
    0.29444444444444445,
    0.55,
    0.12777777777777777,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.12777777777777777,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.12777777777777777,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.4388888888888889,
    0.12777777777777777,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.09444444444444444,
    0.18888888888888888,
    0.2222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.06111111111111111,
    0.09444444444444444,
    0.18888888888888888,
    0.2222222222222222,
    0.4888888888888889,
    0.4888888888888889,
    0.3055555555555556,
    0.3277777777777778,
    0.6055555555555555,
    0.6277777777777778,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.5722222222222222,
    0.5722222222222222,
    0.3055555555555556,
    0.3277777777777778,
    0.6888888888888889,
    0.7111111111111111,
    0.5777777777777777,
    0.5777777777777777,
    0.4111111111111111,
    0.4444444444444444,
    0.7111111111111111,
    0.7444444444444445,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.6611111111111111,
    0.6611111111111111,
    0.4111111111111111,
    0.4444444444444444,
    0.7944444444444444,
    0.8277777777777777,
    0.09444444444444444,
    0.2833333333333333,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.09444444444444444,
    0.2833333333333333,
    0.6111111111111112,
    0.6111111111111112,
    0.3055555555555556,
    0.3277777777777778,
    0.7277777777777777,
    0.75,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.7166666666666667,
    0.7166666666666667,
    0.3055555555555556,
    0.3277777777777778,
    0.8333333333333334,
    0.8555555555555555,
    0.4444444444444444,
    0.6333333333333333,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.4444444444444444,
    0.6333333333333333,
    0.16111111111111112,
    0.22777777777777777,
    0.16666666666666666,
    0.3333333333333333,
    0.3388888888888889,
    0.4888888888888889,
    0.4888888888888889,
    0.4888888888888889,
    0.3333333333333333,
    0.6055555555555555,
    0.7388888888888889,
    0.3388888888888889,
    0.6166666666666667,
    0.6833333333333333,
    0.7333333333333333,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.11666666666666667,
    0.06111111111111111,
    0.2,
    0.05555555555555555,
    0.05555555555555555,
    0.11666666666666667,
    0.18888888888888888,
    0.3277777777777778,
    0.40555555555555556,
    0.06111111111111111,
    0.4888888888888889,
    0.05555555555555555,
    0.05555555555555555,
    0.40555555555555556,
    0.18888888888888888,
    0.6166666666666667,
    0.16111111111111112,
    0.22777777777777777,
    0.16666666666666666,
    0.4444444444444444,
    0.4444444444444444,
    0.6,
    0.5777777777777777,
    0.5777777777777777,
    0.4444444444444444,
    0.7111111111111111,
    0.85,
    0.4444444444444444,
    0.7055555555555556,
    0.7722222222222223,
    0.8388888888888889,
    0.09444444444444444,
    0.3,
    0.38333333333333336,
    0.3055555555555556,
    0.3333333333333333,
    0.3388888888888889,
    0.4888888888888889,
    0.6111111111111112,
    0.6111111111111112,
    0.3333333333333333,
    0.7277777777777777,
    0.8611111111111112,
    0.3388888888888889,
    0.09444444444444444,
    0.7555555555555555,
    0.8388888888888889,
    0.8722222222222222,
    0.4777777777777778,
    0.6277777777777778,
    0.7833333333333333,
    0.6333333333333333,
    0.4777777777777778,
    0.0,
    0.0,
    0.34444444444444444,
    0.34444444444444444,
    0.5333333333333333,
    0.03333333333333333,
    0.5611111111111111,
    0.6444444444444445,
    0.03333333333333333,
    0.6444444444444445,
    0.005555555555555556,
    0.23333333333333334,
    0.24444444444444444,
    0.23333333333333334,
    0.3055555555555556,
    0.35,
    0.4111111111111111,
    0.5333333333333333,
    0.3333333333333333,
    0.6555555555555556,
    0.65,
    0.3333333333333333,
    0.7166666666666667,
    0.5722222222222222,
    0.03333333333333333,
    0.6,
    0.03333333333333333,
    0.07222222222222222,
    0.23333333333333334,
    0.24444444444444444,
    0.23333333333333334,
    0.36666666666666664,
    0.5722222222222222,
    0.3333333333333333,
    0.6944444444444444,
    0.3333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.16111111111111112,
    0.16111111111111112,
    0.1111111111111111,
    0.1111111111111111,
    0.16111111111111112,
    0.16111111111111112,
    0.21666666666666667,
    0.18888888888888888,
    0.36666666666666664,
    0.21666666666666667,
    0.18888888888888888,
    0.36666666666666664,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.21666666666666667,
    0.31666666666666665,
    0.49444444444444446,
    0.21666666666666667,
    0.31666666666666665,
    0.49444444444444446,
    0.1111111111111111,
    0.1111111111111111,
    0.2777777777777778,
    0.18888888888888888,
    0.42777777777777776,
    0.39444444444444443,
    0.18888888888888888,
    0.5444444444444444,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.2777777777777778,
    0.31666666666666665,
    0.5555555555555556,
    0.39444444444444443,
    0.31666666666666665,
    0.6722222222222223,
    0.0,
    0.0,
    0.34444444444444444,
    0.34444444444444444,
    0.6777777777777778,
    0.3111111111111111,
    0.7055555555555556,
    0.7888888888888889,
    0.3111111111111111,
    0.7888888888888889,
    0.005555555555555556,
    0.35555555555555557,
    0.36666666666666664,
    0.35555555555555557,
    0.42777777777777776,
    0.35,
    0.4111111111111111,
    0.6777777777777778,
    0.6111111111111112,
    0.8,
    0.7944444444444444,
    0.6111111111111112,
    0.8611111111111112,
    0.7388888888888889,
    0.3111111111111111,
    0.7666666666666667,
    0.3111111111111111,
    0.07222222222222222,
    0.35555555555555557,
    0.36666666666666664,
    0.35555555555555557,
    0.4888888888888889,
    0.7388888888888889,
    0.6111111111111112,
    0.8611111111111112,
    0.6111111111111112,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.011111111111111112,
    0.011111111111111112,
    0.34444444444444444,
    0.34444444444444444,
    0.5333333333333333,
    0.03333333333333333,
    0.5611111111111111,
    0.6444444444444445,
    0.03333333333333333,
    0.6444444444444445,
    0.005555555555555556,
    0.2777777777777778,
    0.2777777777777778,
    0.29444444444444445,
    0.32222222222222224,
    0.35,
    0.4111111111111111,
    0.5333333333333333,
    0.37777777777777777,
    0.6888888888888889,
    0.65,
    0.39444444444444443,
    0.7333333333333333,
    0.5722222222222222,
    0.03333333333333333,
    0.6,
    0.03333333333333333,
    0.08333333333333333,
    0.2777777777777778,
    0.2777777777777778,
    0.29444444444444445,
    0.37777777777777777,
    0.5722222222222222,
    0.37777777777777777,
    0.7277777777777777,
    0.39444444444444443,
    0.1111111111111111,
    0.1111111111111111,
    0.16111111111111112,
    0.16111111111111112,
    0.1111111111111111,
    0.1111111111111111,
    0.16111111111111112,
    0.16111111111111112,
    0.2222222222222222,
    0.3,
    0.3888888888888889,
    0.2222222222222222,
    0.3,
    0.3888888888888889,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.2222222222222222,
    0.5388888888888889,
    0.6277777777777778,
    0.2222222222222222,
    0.5388888888888889,
    0.6277777777777778,
    0.1111111111111111,
    0.1111111111111111,
    0.2833333333333333,
    0.3,
    0.43333333333333335,
    0.39444444444444443,
    0.3,
    0.5444444444444444,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.1111111111111111,
    0.1111111111111111,
    0.2833333333333333,
    0.5388888888888889,
    0.6722222222222223,
    0.39444444444444443,
    0.5388888888888889,
    0.7833333333333333,
    0.011111111111111112,
    0.011111111111111112,
    0.34444444444444444,
    0.34444444444444444,
    0.6833333333333333,
    0.4222222222222222,
    0.7277777777777777,
    0.7944444444444444,
    0.4222222222222222,
    0.8111111111111111,
    0.005555555555555556,
    0.6111111111111112,
    0.6111111111111112,
    0.6277777777777778,
    0.6555555555555556,
    0.35,
    0.4111111111111111,
    0.6833333333333333,
    0.7666666666666667,
    0.8555555555555555,
    0.8,
    0.7833333333333333,
    0.9,
    0.7444444444444445,
    0.4222222222222222,
    0.7722222222222223,
    0.4222222222222222,
    0.08333333333333333,
    0.6111111111111112,
    0.6111111111111112,
    0.6277777777777778,
    0.7111111111111111,
    0.7444444444444445,
    0.7666666666666667,
    0.9,
    0.7833333333333333,
    0.0,
    0.0,
    0.34444444444444444,
    0.34444444444444444,
    0.5333333333333333,
    0.03333333333333333,
    0.5611111111111111,
    0.6444444444444445,
    0.03333333333333333,
    0.6444444444444445,
    0.005555555555555556,
    0.23333333333333334,
    0.24444444444444444,
    0.23333333333333334,
    0.3055555555555556,
    0.35,
    0.4111111111111111,
    0.5333333333333333,
    0.3333333333333333,
    0.6555555555555556,
    0.65,
    0.3333333333333333,
    0.7166666666666667,
    0.5722222222222222,
    0.03333333333333333,
    0.6,
    0.03333333333333333,
    0.07222222222222222,
    0.23333333333333334,
    0.24444444444444444,
    0.23333333333333334,
    0.36666666666666664,
    0.5722222222222222,
    0.3333333333333333,
    0.6944444444444444,
    0.3333333333333333,
    0.18333333333333332,
    0.18333333333333332,
    0.23333333333333334,
    0.23333333333333334,
    0.18333333333333332,
    0.18333333333333332,
    0.23333333333333334,
    0.23333333333333334,
    0.21666666666666667,
    0.18888888888888888,
    0.36666666666666664,
    0.21666666666666667,
    0.18888888888888888,
    0.36666666666666664,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.21666666666666667,
    0.31666666666666665,
    0.49444444444444446,
    0.21666666666666667,
    0.31666666666666665,
    0.49444444444444446,
    0.18333333333333332,
    0.18333333333333332,
    0.2777777777777778,
    0.18888888888888888,
    0.42777777777777776,
    0.4666666666666667,
    0.18888888888888888,
    0.6166666666666667,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.18333333333333332,
    0.18333333333333332,
    0.2777777777777778,
    0.31666666666666665,
    0.5555555555555556,
    0.4666666666666667,
    0.31666666666666665,
    0.7444444444444445,
    0.0,
    0.0,
    0.34444444444444444,
    0.34444444444444444,
    0.6777777777777778,
    0.3111111111111111,
    0.7055555555555556,
    0.7888888888888889,
    0.3111111111111111,
    0.7888888888888889,
    0.005555555555555556,
    0.35555555555555557,
    0.36666666666666664,
    0.35555555555555557,
    0.42777777777777776,
    0.35,
    0.4111111111111111,
    0.6777777777777778,
    0.6111111111111112,
    0.8,
    0.7944444444444444,
    0.6111111111111112,
    0.8611111111111112,
    0.7388888888888889,
    0.3111111111111111,
    0.7666666666666667,
    0.3111111111111111,
    0.07222222222222222,
    0.35555555555555557,
    0.36666666666666664,
    0.35555555555555557,
    0.4888888888888889,
    0.7388888888888889,
    0.6111111111111112,
    0.8611111111111112,
    0.6111111111111112,
    0.3388888888888889,
    0.2222222222222222,
    0.4444444444444444,
    0.3388888888888889,
    0.2222222222222222,
    0.4444444444444444,
    0.2222222222222222,
    0.2222222222222222,
    0.34444444444444444,
    0.34444444444444444,
    0.5333333333333333,
    0.03333333333333333,
    0.5611111111111111,
    0.6444444444444445,
    0.03333333333333333,
    0.6444444444444445,
    0.005555555555555556,
    0.37777777777777777,
    0.37777777777777777,
    0.42777777777777776,
    0.42777777777777776,
    0.35,
    0.4111111111111111,
    0.5333333333333333,
    0.4777777777777778,
    0.7888888888888889,
    0.65,
    0.5277777777777778,
    0.8388888888888889,
    0.5722222222222222,
    0.03333333333333333,
    0.6,
    0.03333333333333333,
    0.3388888888888889,
    0.3111111111111111,
    0.5166666666666667,
    0.37777777777777777,
    0.37777777777777777,
    0.3388888888888889,
    0.6611111111111111,
    0.8111111111111111,
    0.3111111111111111,
    0.5722222222222222,
    0.4777777777777778,
    0.8277777777777777,
    0.7611111111111111,
    0.005555555555555556,
    0.46111111111111114,
    0.6833333333333333,
    0.7833333333333333,
    0.34444444444444444,
    0.34444444444444444,
    0.46111111111111114,
    0.7944444444444444,
    0.8666666666666667,
    0.6833333333333333,
    0.35,
    0.4111111111111111,
    0.8,
    0.7722222222222223,
    0.46111111111111114,
    0.8555555555555555,
    0.46111111111111114,
    0.7722222222222223,
    0.4722222222222222,
    0.4722222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.07777777777777778,
    0.65,
    0.65,
    0.5222222222222223,
    0.5777777777777777,
    0.4722222222222222,
    0.4722222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.08888888888888889,
    0.65,
    0.65,
    0.5222222222222223,
    0.5888888888888889,
    0.1388888888888889,
    0.2,
    0.1388888888888889,
    0.2,
    0.1388888888888889,
    0.2,
    0.1388888888888889,
    0.2,
    0.31666666666666665,
    0.37777777777777777,
    0.31666666666666665,
    0.37777777777777777,
    0.31666666666666665,
    0.37777777777777777,
    0.31666666666666665,
    0.37777777777777777,
    0.4722222222222222,
    0.4722222222222222,
    0.6722222222222223,
    0.6722222222222223,
    0.022222222222222223,
    0.07777777777777778,
    0.7333333333333333,
    0.7333333333333333,
    0.5222222222222223,
    0.5777777777777777,
    0.1388888888888889,
    0.22777777777777777,
    0.1388888888888889,
    0.22777777777777777,
    0.1388888888888889,
    0.22777777777777777,
    0.1388888888888889,
    0.22777777777777777,
    0.4722222222222222,
    0.4722222222222222,
    0.6722222222222223,
    0.6722222222222223,
    0.022222222222222223,
    0.08888888888888889,
    0.7333333333333333,
    0.7333333333333333,
    0.5222222222222223,
    0.5888888888888889,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3333333333333333,
    0.42777777777777776,
    0.20555555555555555,
    0.3333333333333333,
    0.42777777777777776,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.3,
    0.3,
    0.3,
    0.3,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.20555555555555555,
    0.55,
    0.6333333333333333,
    0.20555555555555555,
    0.55,
    0.6333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.044444444444444446,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3333333333333333,
    0.42777777777777776,
    0.20555555555555555,
    0.3333333333333333,
    0.42777777777777776,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.20555555555555555,
    0.3055555555555556,
    0.39444444444444443,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.37222222222222223,
    0.20555555555555555,
    0.6333333333333333,
    0.7166666666666667,
    0.20555555555555555,
    0.6333333333333333,
    0.7166666666666667,
    0.5666666666666667,
    0.3055555555555556,
    0.5666666666666667,
    0.3055555555555556,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.13333333333333333,
    0.65,
    0.7055555555555556,
    0.6166666666666667,
    0.3333333333333333,
    0.6722222222222223,
    0.3333333333333333,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.28888888888888886,
    0.3,
    0.3,
    0.3,
    0.3,
    0.5666666666666667,
    0.3055555555555556,
    0.5666666666666667,
    0.3055555555555556,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.3277777777777778,
    0.3277777777777778,
    0.65,
    0.3277777777777778,
    0.8055555555555556,
    0.6166666666666667,
    0.5888888888888889,
    0.7666666666666667,
    0.5888888888888889,
    0.1388888888888889,
    0.07777777777777778,
    0.21666666666666667,
    0.07222222222222222,
    0.07222222222222222,
    0.1388888888888889,
    0.18888888888888888,
    0.32222222222222224,
    0.1388888888888889,
    0.07777777777777778,
    0.21666666666666667,
    0.07222222222222222,
    0.07222222222222222,
    0.1388888888888889,
    0.18888888888888888,
    0.32222222222222224,
    0.31666666666666665,
    0.07777777777777778,
    0.39444444444444443,
    0.07222222222222222,
    0.07222222222222222,
    0.31666666666666665,
    0.18888888888888888,
    0.5,
    0.31666666666666665,
    0.07777777777777778,
    0.39444444444444443,
    0.07222222222222222,
    0.07222222222222222,
    0.31666666666666665,
    0.18888888888888888,
    0.5,
    0.5666666666666667,
    0.3055555555555556,
    0.5666666666666667,
    0.3055555555555556,
    0.6722222222222223,
    0.6722222222222223,
    0.022222222222222223,
    0.13333333333333333,
    0.7333333333333333,
    0.7888888888888889,
    0.6166666666666667,
    0.3333333333333333,
    0.6722222222222223,
    0.3333333333333333,
    0.1388888888888889,
    0.07777777777777778,
    0.23333333333333334,
    0.4,
    0.4,
    0.1388888888888889,
    0.5166666666666667,
    0.65,
    0.1388888888888889,
    0.07777777777777778,
    0.23333333333333334,
    0.4111111111111111,
    0.4111111111111111,
    0.1388888888888889,
    0.5277777777777778,
    0.6611111111111111,
    0.5666666666666667,
    0.3055555555555556,
    0.5666666666666667,
    0.3055555555555556,
    0.6722222222222223,
    0.07777777777777778,
    0.6722222222222223,
    0.022222222222222223,
    0.4,
    0.4,
    0.7333333333333333,
    0.5166666666666667,
    0.8888888888888888,
    0.07777777777777778,
    0.6166666666666667,
    0.6611111111111111,
    0.8388888888888889,
    0.7777777777777778,
    0.4722222222222222,
    0.4722222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.07777777777777778,
    0.65,
    0.65,
    0.5222222222222223,
    0.5777777777777777,
    0.4722222222222222,
    0.4722222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.08888888888888889,
    0.65,
    0.65,
    0.5222222222222223,
    0.5888888888888889,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.5333333333333333,
    0.3111111111111111,
    0.6,
    0.5333333333333333,
    0.3111111111111111,
    0.6,
    0.5611111111111111,
    0.3111111111111111,
    0.6333333333333333,
    0.5611111111111111,
    0.3111111111111111,
    0.6333333333333333,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.5333333333333333,
    0.3111111111111111,
    0.6,
    0.5333333333333333,
    0.3111111111111111,
    0.6,
    0.7777777777777778,
    0.3111111111111111,
    0.8388888888888889,
    0.7777777777777778,
    0.3111111111111111,
    0.8388888888888889,
    0.4722222222222222,
    0.4722222222222222,
    0.6888888888888889,
    0.6888888888888889,
    0.022222222222222223,
    0.07777777777777778,
    0.75,
    0.75,
    0.5222222222222223,
    0.5777777777777777,
    0.5333333333333333,
    0.3111111111111111,
    0.6277777777777778,
    0.5333333333333333,
    0.3111111111111111,
    0.6277777777777778,
    0.5611111111111111,
    0.3111111111111111,
    0.6611111111111111,
    0.5611111111111111,
    0.3111111111111111,
    0.6611111111111111,
    0.4722222222222222,
    0.4722222222222222,
    0.8277777777777777,
    0.3111111111111111,
    0.8333333333333334,
    0.022222222222222223,
    0.08888888888888889,
    0.8888888888888888,
    0.3111111111111111,
    0.8944444444444445,
    0.3111111111111111,
    0.5222222222222223,
    0.5888888888888889,
    0.3111111111111111,
    0.6888888888888889,
    0.5333333333333333,
    0.6944444444444444,
    0.5333333333333333,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.13333333333333333,
    0.65,
    0.7055555555555556,
    0.7388888888888889,
    0.5611111111111111,
    0.8,
    0.5611111111111111,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.6888888888888889,
    0.5333333333333333,
    0.6944444444444444,
    0.5333333333333333,
    0.5888888888888889,
    0.5888888888888889,
    0.022222222222222223,
    0.34444444444444444,
    0.34444444444444444,
    0.65,
    0.34444444444444444,
    0.8222222222222222,
    0.7388888888888889,
    0.8166666666666667,
    0.8944444444444445,
    0.8166666666666667,
    0.6888888888888889,
    0.5333333333333333,
    0.7111111111111111,
    0.5333333333333333,
    0.6888888888888889,
    0.6888888888888889,
    0.022222222222222223,
    0.13333333333333333,
    0.75,
    0.8055555555555556,
    0.7388888888888889,
    0.5611111111111111,
    0.8166666666666667,
    0.5611111111111111,
    0.022222222222222223,
    0.6888888888888889,
    0.8277777777777777,
    0.9111111111111111,
    0.8888888888888888,
    0.7388888888888889,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.29444444444444445,
    0.29444444444444445,
    0.25,
    0.25,
    0.43333333333333335,
    0.43333333333333335,
    0.17222222222222222,
    0.2222222222222222,
    0.32222222222222224,
    0.29444444444444445,
    0.3055555555555556,
    0.17222222222222222,
    0.4444444444444444,
    0.45555555555555555,
    0.4444444444444444,
    0.2222222222222222,
    0.5722222222222222,
    0.2833333333333333,
    0.29444444444444445,
    0.5611111111111111,
    0.5833333333333334,
    0.4444444444444444,
    0.7111111111111111,
    0.2833333333333333,
    0.2833333333333333,
    0.4722222222222222,
    0.25555555555555554,
    0.49444444444444446,
    0.29444444444444445,
    0.3055555555555556,
    0.4722222222222222,
    0.4777777777777778,
    0.6277777777777778,
    0.25555555555555554,
    0.31666666666666665,
    0.29444444444444445,
    0.5944444444444444,
    0.4777777777777778,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.29444444444444445,
    0.29444444444444445,
    0.25,
    0.25,
    0.43333333333333335,
    0.43333333333333335,
    0.17222222222222222,
    0.2222222222222222,
    0.32222222222222224,
    0.29444444444444445,
    0.3055555555555556,
    0.17222222222222222,
    0.4444444444444444,
    0.45555555555555555,
    0.4444444444444444,
    0.2222222222222222,
    0.5722222222222222,
    0.2833333333333333,
    0.29444444444444445,
    0.5611111111111111,
    0.5833333333333334,
    0.4444444444444444,
    0.7111111111111111,
    0.2833333333333333,
    0.2833333333333333,
    0.4722222222222222,
    0.25555555555555554,
    0.49444444444444446,
    0.29444444444444445,
    0.3055555555555556,
    0.4722222222222222,
    0.4777777777777778,
    0.6277777777777778,
    0.25555555555555554,
    0.31666666666666665,
    0.29444444444444445,
    0.5944444444444444,
    0.4777777777777778,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.10555555555555556,
    0.20555555555555555,
    0.10555555555555556,
    0.20555555555555555,
    0.3277777777777778,
    0.10555555555555556,
    0.48333333333333334,
    0.3277777777777778,
    0.10555555555555556,
    0.48333333333333334,
    0.06666666666666667,
    0.06666666666666667,
    0.08333333333333333,
    0.08333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.08333333333333333,
    0.08333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2222222222222222,
    0.32222222222222224,
    0.2388888888888889,
    0.3388888888888889,
    0.3277777777777778,
    0.2222222222222222,
    0.6,
    0.3277777777777778,
    0.2388888888888889,
    0.6166666666666667,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.005555555555555556,
    0.005555555555555556,
    0.18888888888888888,
    0.25555555555555554,
    0.18888888888888888,
    0.25555555555555554,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.005555555555555556,
    0.005555555555555556,
    0.18888888888888888,
    0.25555555555555554,
    0.18888888888888888,
    0.25555555555555554,
    0.35,
    0.35,
    0.35,
    0.35,
    0.22777777777777777,
    0.2777777777777778,
    0.22777777777777777,
    0.2777777777777778,
    0.4388888888888889,
    0.22777777777777777,
    0.5944444444444444,
    0.4388888888888889,
    0.22777777777777777,
    0.5944444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.35,
    0.35,
    0.35,
    0.35,
    0.34444444444444444,
    0.39444444444444443,
    0.39444444444444443,
    0.4444444444444444,
    0.4388888888888889,
    0.34444444444444444,
    0.7111111111111111,
    0.4388888888888889,
    0.39444444444444443,
    0.7611111111111111,
    0.3333333333333333,
    0.15555555555555556,
    0.39444444444444443,
    0.3333333333333333,
    0.15555555555555556,
    0.39444444444444443,
    0.15555555555555556,
    0.15555555555555556,
    0.29444444444444445,
    0.29444444444444445,
    0.25,
    0.25,
    0.43333333333333335,
    0.43333333333333335,
    0.17222222222222222,
    0.28888888888888886,
    0.3888888888888889,
    0.3055555555555556,
    0.31666666666666665,
    0.17222222222222222,
    0.5111111111111111,
    0.5222222222222223,
    0.4444444444444444,
    0.28888888888888886,
    0.6388888888888888,
    0.2833333333333333,
    0.3055555555555556,
    0.5722222222222222,
    0.5833333333333334,
    0.5111111111111111,
    0.7777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5611111111111111,
    0.4444444444444444,
    0.6444444444444445,
    0.3055555555555556,
    0.31666666666666665,
    0.5611111111111111,
    0.6666666666666666,
    0.7777777777777778,
    0.4444444444444444,
    0.31666666666666665,
    0.3055555555555556,
    0.6055555555555555,
    0.6666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.005555555555555556,
    0.005555555555555556,
    0.18888888888888888,
    0.25555555555555554,
    0.18888888888888888,
    0.25555555555555554,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.005555555555555556,
    0.005555555555555556,
    0.18888888888888888,
    0.25555555555555554,
    0.18888888888888888,
    0.25555555555555554,
    0.3333333333333333,
    0.2777777777777778,
    0.4666666666666667,
    0.3333333333333333,
    0.2777777777777778,
    0.4666666666666667,
    0.2777777777777778,
    0.2777777777777778,
    0.29444444444444445,
    0.29444444444444445,
    0.25,
    0.25,
    0.43333333333333335,
    0.43333333333333335,
    0.17222222222222222,
    0.3277777777777778,
    0.42777777777777776,
    0.3055555555555556,
    0.31666666666666665,
    0.17222222222222222,
    0.55,
    0.5611111111111111,
    0.4444444444444444,
    0.3277777777777778,
    0.6777777777777778,
    0.2833333333333333,
    0.3055555555555556,
    0.5722222222222222,
    0.5833333333333334,
    0.55,
    0.8166666666666667,
    0.2833333333333333,
    0.2833333333333333,
    0.5611111111111111,
    0.5666666666666667,
    0.7166666666666667,
    0.3055555555555556,
    0.31666666666666665,
    0.5611111111111111,
    0.7888888888888889,
    0.85,
    0.5666666666666667,
    0.31666666666666665,
    0.3055555555555556,
    0.6055555555555555,
    0.7888888888888889,
    0.027777777777777776,
    0.027777777777777776,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.027777777777777776,
    0.027777777777777776,
    0.29444444444444445,
    0.29444444444444445,
    0.32222222222222224,
    0.32222222222222224,
    0.5055555555555555,
    0.5055555555555555,
    0.17222222222222222,
    0.2222222222222222,
    0.32222222222222224,
    0.37222222222222223,
    0.37222222222222223,
    0.17222222222222222,
    0.5222222222222223,
    0.5222222222222223,
    0.4444444444444444,
    0.2222222222222222,
    0.5722222222222222,
    0.35555555555555557,
    0.39444444444444443,
    0.6333333333333333,
    0.6555555555555556,
    0.5444444444444444,
    0.7833333333333333,
    0.4166666666666667,
    0.4166666666666667,
    0.4722222222222222,
    0.25555555555555554,
    0.49444444444444446,
    0.37222222222222223,
    0.37222222222222223,
    0.4722222222222222,
    0.5555555555555556,
    0.6944444444444444,
    0.25555555555555554,
    0.45,
    0.39444444444444443,
    0.7277777777777777,
    0.5777777777777777,
    0.06666666666666667,
    0.06666666666666667,
    0.08333333333333333,
    0.08333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.08333333333333333,
    0.08333333333333333,
    0.10555555555555556,
    0.20555555555555555,
    0.10555555555555556,
    0.20555555555555555,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.10555555555555556,
    0.3277777777777778,
    0.48333333333333334,
    0.10555555555555556,
    0.3277777777777778,
    0.48333333333333334,
    0.2222222222222222,
    0.32222222222222224,
    0.2388888888888889,
    0.3388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2222222222222222,
    0.3277777777777778,
    0.6,
    0.2388888888888889,
    0.3277777777777778,
    0.6166666666666667,
    0.15,
    0.15,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.15,
    0.15,
    0.29444444444444445,
    0.29444444444444445,
    0.4222222222222222,
    0.4222222222222222,
    0.6055555555555555,
    0.6055555555555555,
    0.17222222222222222,
    0.2222222222222222,
    0.32222222222222224,
    0.4888888888888889,
    0.4888888888888889,
    0.17222222222222222,
    0.6388888888888888,
    0.6388888888888888,
    0.4444444444444444,
    0.2222222222222222,
    0.5722222222222222,
    0.45555555555555555,
    0.5777777777777777,
    0.7333333333333333,
    0.7555555555555555,
    0.7277777777777777,
    0.8833333333333333,
    0.5388888888888889,
    0.5388888888888889,
    0.4722222222222222,
    0.25555555555555554,
    0.49444444444444446,
    0.4888888888888889,
    0.4888888888888889,
    0.4722222222222222,
    0.6722222222222223,
    0.8111111111111111,
    0.25555555555555554,
    0.5722222222222222,
    0.5777777777777777,
    0.85,
    0.7611111111111111,
    0.027777777777777776,
    0.027777777777777776,
    0.3333333333333333,
    0.15555555555555556,
    0.39444444444444443,
    0.3333333333333333,
    0.15555555555555556,
    0.39444444444444443,
    0.15555555555555556,
    0.027777777777777776,
    0.027777777777777776,
    0.15555555555555556,
    0.29444444444444445,
    0.29444444444444445,
    0.32222222222222224,
    0.32222222222222224,
    0.5055555555555555,
    0.5055555555555555,
    0.17222222222222222,
    0.28888888888888886,
    0.3888888888888889,
    0.4,
    0.4,
    0.17222222222222222,
    0.5888888888888889,
    0.5888888888888889,
    0.4444444444444444,
    0.28888888888888886,
    0.6388888888888888,
    0.35555555555555557,
    0.4222222222222222,
    0.6611111111111111,
    0.6555555555555556,
    0.6111111111111112,
    0.85,
    0.4166666666666667,
    0.4166666666666667,
    0.5611111111111111,
    0.4444444444444444,
    0.6444444444444445,
    0.4,
    0.4,
    0.5611111111111111,
    0.7444444444444445,
    0.8444444444444444,
    0.4444444444444444,
    0.45,
    0.4222222222222222,
    0.7555555555555555,
    0.7666666666666667,
    0.37222222222222223,
    0.17222222222222222,
    0.4722222222222222,
    0.17222222222222222,
    0.3333333333333333,
    0.4722222222222222,
    0.6111111111111112,
    0.29444444444444445,
    0.29444444444444445,
    0.3333333333333333,
    0.6555555555555556,
    0.7944444444444444,
    0.5055555555555555,
    0.37222222222222223,
    0.4444444444444444,
    0.7222222222222222,
    0.8055555555555556,
    0.7611111111111111,
    0.5611111111111111,
    0.8611111111111112,
    0.5611111111111111,
    0.7944444444444444,
    0.09444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.09444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.09444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.1111111111111111,
    0.1111111111111111,
    0.05555555555555555,
    0.05555555555555555,
    0.1111111111111111,
    0.1111111111111111,
    0.3277777777777778,
    0.2833333333333333,
    0.3,
    0.37777777777777777,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.3277777777777778,
    0.2833333333333333,
    0.3,
    0.37777777777777777,
    0.1,
    0.17222222222222222,
    0.1,
    0.17222222222222222,
    0.12222222222222222,
    0.16666666666666666,
    0.12222222222222222,
    0.16666666666666666,
    0.15555555555555556,
    0.1,
    0.4,
    0.15555555555555556,
    0.1,
    0.4,
    0.42777777777777776,
    0.42777777777777776,
    0.45,
    0.45,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.7111111111111111,
    0.7111111111111111,
    0.7333333333333333,
    0.7333333333333333,
    0.5166666666666667,
    0.5611111111111111,
    0.5388888888888889,
    0.5833333333333334,
    0.12222222222222222,
    0.49444444444444446,
    0.5722222222222222,
    0.12222222222222222,
    0.49444444444444446,
    0.5722222222222222,
    0.15555555555555556,
    0.7111111111111111,
    0.7888888888888889,
    0.15555555555555556,
    0.7333333333333333,
    0.8111111111111111,
    0.34444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.34444444444444444,
    0.21666666666666667,
    0.2611111111111111,
    0.21666666666666667,
    0.2611111111111111,
    0.34444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.34444444444444444,
    0.48333333333333334,
    0.48333333333333334,
    0.5388888888888889,
    0.5388888888888889,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.7666666666666667,
    0.7666666666666667,
    0.8222222222222222,
    0.8222222222222222,
    0.6055555555555555,
    0.2833333333333333,
    0.3,
    0.6555555555555556,
    0.21666666666666667,
    0.49444444444444446,
    0.6666666666666666,
    0.21666666666666667,
    0.49444444444444446,
    0.6666666666666666,
    0.8,
    0.2833333333333333,
    0.3,
    0.85,
    0.16111111111111112,
    0.16111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.32222222222222224,
    0.32222222222222224,
    0.2388888888888889,
    0.2388888888888889,
    0.5944444444444444,
    0.5944444444444444,
    0.16111111111111112,
    0.16111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.32222222222222224,
    0.32222222222222224,
    0.2388888888888889,
    0.2388888888888889,
    0.5944444444444444,
    0.5944444444444444,
    0.16111111111111112,
    0.16111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.16111111111111112,
    0.16111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.6055555555555555,
    0.6055555555555555,
    0.09444444444444444,
    0.5444444444444444,
    0.5555555555555556,
    0.09444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.09444444444444444,
    0.5444444444444444,
    0.5555555555555556,
    0.09444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.1111111111111111,
    0.1111111111111111,
    0.05555555555555555,
    0.05555555555555555,
    0.1111111111111111,
    0.1111111111111111,
    0.3277777777777778,
    0.5444444444444444,
    0.5611111111111111,
    0.37777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.3277777777777778,
    0.5444444444444444,
    0.5611111111111111,
    0.37777777777777777,
    0.1,
    0.17222222222222222,
    0.1,
    0.17222222222222222,
    0.16666666666666666,
    0.2111111111111111,
    0.16666666666666666,
    0.2111111111111111,
    0.2,
    0.1,
    0.4444444444444444,
    0.2,
    0.1,
    0.4444444444444444,
    0.42777777777777776,
    0.42777777777777776,
    0.45,
    0.45,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.7277777777777777,
    0.7277777777777777,
    0.75,
    0.75,
    0.5166666666666667,
    0.5611111111111111,
    0.5388888888888889,
    0.5833333333333334,
    0.16666666666666666,
    0.5111111111111111,
    0.6166666666666667,
    0.16666666666666666,
    0.5111111111111111,
    0.6166666666666667,
    0.2,
    0.7277777777777777,
    0.8333333333333334,
    0.2,
    0.75,
    0.8555555555555555,
    0.34444444444444444,
    0.5444444444444444,
    0.5555555555555556,
    0.34444444444444444,
    0.35555555555555557,
    0.4,
    0.35555555555555557,
    0.4,
    0.34444444444444444,
    0.5444444444444444,
    0.5555555555555556,
    0.34444444444444444,
    0.48333333333333334,
    0.48333333333333334,
    0.5388888888888889,
    0.5388888888888889,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.7833333333333333,
    0.7833333333333333,
    0.8388888888888889,
    0.8388888888888889,
    0.6055555555555555,
    0.5444444444444444,
    0.5611111111111111,
    0.6555555555555556,
    0.35555555555555557,
    0.5111111111111111,
    0.8055555555555556,
    0.35555555555555557,
    0.5111111111111111,
    0.8055555555555556,
    0.8166666666666667,
    0.5444444444444444,
    0.5611111111111111,
    0.8666666666666667,
    0.09444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.09444444444444444,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.09444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.09444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.07777777777777778,
    0.07777777777777778,
    0.18333333333333332,
    0.18333333333333332,
    0.05555555555555555,
    0.05555555555555555,
    0.07777777777777778,
    0.07777777777777778,
    0.18333333333333332,
    0.18333333333333332,
    0.3277777777777778,
    0.2833333333333333,
    0.08888888888888889,
    0.37777777777777777,
    0.43333333333333335,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.3277777777777778,
    0.2833333333333333,
    0.08888888888888889,
    0.37777777777777777,
    0.43333333333333335,
    0.1,
    0.17222222222222222,
    0.1,
    0.17222222222222222,
    0.12222222222222222,
    0.16666666666666666,
    0.12222222222222222,
    0.16666666666666666,
    0.15555555555555556,
    0.1,
    0.4,
    0.15555555555555556,
    0.1,
    0.4,
    0.42777777777777776,
    0.42777777777777776,
    0.15555555555555556,
    0.15555555555555556,
    0.5277777777777778,
    0.5277777777777778,
    0.5444444444444444,
    0.5444444444444444,
    0.16111111111111112,
    0.16111111111111112,
    0.65,
    0.65,
    0.7111111111111111,
    0.7111111111111111,
    0.32222222222222224,
    0.32222222222222224,
    0.8111111111111111,
    0.8111111111111111,
    0.5166666666666667,
    0.5611111111111111,
    0.15555555555555556,
    0.15555555555555556,
    0.6166666666666667,
    0.6611111111111111,
    0.12222222222222222,
    0.5444444444444444,
    0.6222222222222222,
    0.16111111111111112,
    0.16111111111111112,
    0.12222222222222222,
    0.65,
    0.7277777777777777,
    0.15555555555555556,
    0.7111111111111111,
    0.7888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.15555555555555556,
    0.8111111111111111,
    0.8888888888888888,
    0.34444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.34444444444444444,
    0.21666666666666667,
    0.2611111111111111,
    0.21666666666666667,
    0.2611111111111111,
    0.34444444444444444,
    0.2833333333333333,
    0.29444444444444445,
    0.34444444444444444,
    0.48333333333333334,
    0.48333333333333334,
    0.2388888888888889,
    0.2388888888888889,
    0.6111111111111112,
    0.6111111111111112,
    0.5444444444444444,
    0.5444444444444444,
    0.16111111111111112,
    0.16111111111111112,
    0.65,
    0.65,
    0.7666666666666667,
    0.7666666666666667,
    0.40555555555555556,
    0.40555555555555556,
    0.8944444444444445,
    0.8944444444444445,
    0.6055555555555555,
    0.2833333333333333,
    0.25,
    0.5388888888888889,
    0.7111111111111111,
    0.21666666666666667,
    0.5444444444444444,
    0.7166666666666667,
    0.16111111111111112,
    0.16111111111111112,
    0.21666666666666667,
    0.65,
    0.8222222222222222,
    0.8,
    0.2833333333333333,
    0.4166666666666667,
    0.7055555555555556,
    0.9055555555555556,
    0.09444444444444444,
    0.6333333333333333,
    0.6444444444444445,
    0.09444444444444444,
    0.2777777777777778,
    0.2777777777777778,
    0.42777777777777776,
    0.42777777777777776,
    0.65,
    0.65,
    0.09444444444444444,
    0.8,
    0.8111111111111111,
    0.09444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.22777777777777777,
    0.2722222222222222,
    0.3333333333333333,
    0.37777777777777777,
    0.1,
    0.17222222222222222,
    0.1,
    0.17222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.1,
    0.2611111111111111,
    0.5055555555555555,
    0.1,
    0.36666666666666664,
    0.6111111111111112,
    0.3277777777777778,
    0.6333333333333333,
    0.22777777777777777,
    0.7277777777777777,
    0.5722222222222222,
    0.2777777777777778,
    0.2777777777777778,
    0.5166666666666667,
    0.5611111111111111,
    0.7388888888888889,
    0.7833333333333333,
    0.3277777777777778,
    0.8,
    0.2611111111111111,
    0.8944444444444445,
    0.6055555555555555,
    0.34444444444444444,
    0.6333333333333333,
    0.6444444444444445,
    0.34444444444444444,
    0.3888888888888889,
    0.43333333333333335,
    0.48333333333333334,
    0.48333333333333334,
    0.7611111111111111,
    0.8055555555555556,
    0.34444444444444444,
    0.8555555555555555,
    0.8666666666666667,
    0.34444444444444444,
    0.6055555555555555,
    0.6333333333333333,
    0.3888888888888889,
    0.8888888888888888,
    0.85,
    0.8888888888888888,
    0.06111111111111111,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.13333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.15,
    0.15,
    0.21666666666666667,
    0.21666666666666667,
    0.06111111111111111,
    0.6833333333333333,
    0.022222222222222223,
    0.7611111111111111,
    0.13333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.12222222222222222,
    0.12222222222222222,
    0.08333333333333333,
    0.08333333333333333,
    0.12222222222222222,
    0.12222222222222222,
    0.06111111111111111,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.13333333333333333,
    0.16666666666666666,
    0.16666666666666666,
    0.17777777777777778,
    0.17777777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.06111111111111111,
    0.7111111111111111,
    0.022222222222222223,
    0.7888888888888889,
    0.13333333333333333,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.28888888888888886,
    0.2388888888888889,
    0.45555555555555555,
    0.28888888888888886,
    0.2388888888888889,
    0.45555555555555555,
    0.4,
    0.38333333333333336,
    0.6,
    0.4,
    0.38333333333333336,
    0.6,
    0.18888888888888888,
    0.16111111111111112,
    0.35,
    0.18888888888888888,
    0.16111111111111112,
    0.35,
    0.18888888888888888,
    0.16111111111111112,
    0.35,
    0.18888888888888888,
    0.16111111111111112,
    0.35,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.4222222222222222,
    0.4,
    0.5888888888888889,
    0.4222222222222222,
    0.4,
    0.5888888888888889,
    0.5333333333333333,
    0.5444444444444444,
    0.7333333333333333,
    0.5333333333333333,
    0.5444444444444444,
    0.7333333333333333,
    0.06111111111111111,
    0.5444444444444444,
    0.25555555555555554,
    0.6444444444444445,
    0.34444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.4,
    0.2388888888888889,
    0.5666666666666667,
    0.4666666666666667,
    0.2388888888888889,
    0.6333333333333333,
    0.06111111111111111,
    0.6833333333333333,
    0.45555555555555555,
    0.7833333333333333,
    0.5444444444444444,
    0.08333333333333333,
    0.08333333333333333,
    0.2388888888888889,
    0.16111111111111112,
    0.4,
    0.3277777777777778,
    0.16111111111111112,
    0.4888888888888889,
    0.08333333333333333,
    0.08333333333333333,
    0.2388888888888889,
    0.16111111111111112,
    0.4,
    0.3277777777777778,
    0.16111111111111112,
    0.4888888888888889,
    0.06111111111111111,
    0.5444444444444444,
    0.25555555555555554,
    0.6444444444444445,
    0.34444444444444444,
    0.16666666666666666,
    0.16666666666666666,
    0.4722222222222222,
    0.4,
    0.6388888888888888,
    0.5777777777777777,
    0.4,
    0.7444444444444445,
    0.06111111111111111,
    0.7555555555555555,
    0.6166666666666667,
    0.8555555555555555,
    0.7055555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.35,
    0.35,
    0.35,
    0.35,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.12777777777777777,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.14444444444444443,
    0.14444444444444443,
    0.09444444444444444,
    0.09444444444444444,
    0.25555555555555554,
    0.25555555555555554,
    0.2722222222222222,
    0.2722222222222222,
    0.09444444444444444,
    0.09444444444444444,
    0.38333333333333336,
    0.38333333333333336,
    0.35,
    0.35,
    0.35,
    0.35,
    0.14444444444444443,
    0.14444444444444443,
    0.09444444444444444,
    0.09444444444444444,
    0.25555555555555554,
    0.25555555555555554,
    0.5111111111111111,
    0.5111111111111111,
    0.09444444444444444,
    0.09444444444444444,
    0.6222222222222222,
    0.6222222222222222,
    0.06111111111111111,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.13333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.15,
    0.15,
    0.21666666666666667,
    0.21666666666666667,
    0.06111111111111111,
    0.6833333333333333,
    0.022222222222222223,
    0.7611111111111111,
    0.13333333333333333,
    0.11666666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.2111111111111111,
    0.2111111111111111,
    0.25,
    0.25,
    0.3388888888888889,
    0.3388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.06111111111111111,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.13333333333333333,
    0.2777777777777778,
    0.2777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.4388888888888889,
    0.4388888888888889,
    0.06111111111111111,
    0.7111111111111111,
    0.022222222222222223,
    0.7888888888888889,
    0.13333333333333333,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.28888888888888886,
    0.2388888888888889,
    0.45555555555555555,
    0.28888888888888886,
    0.2388888888888889,
    0.45555555555555555,
    0.4,
    0.38333333333333336,
    0.6,
    0.4,
    0.38333333333333336,
    0.6,
    0.2777777777777778,
    0.17777777777777778,
    0.4388888888888889,
    0.2777777777777778,
    0.17777777777777778,
    0.4388888888888889,
    0.2777777777777778,
    0.17777777777777778,
    0.4388888888888889,
    0.2777777777777778,
    0.17777777777777778,
    0.4388888888888889,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.5111111111111111,
    0.4166666666666667,
    0.6777777777777778,
    0.5111111111111111,
    0.4166666666666667,
    0.6777777777777778,
    0.6222222222222222,
    0.5611111111111111,
    0.8222222222222222,
    0.6222222222222222,
    0.5611111111111111,
    0.8222222222222222,
    0.06111111111111111,
    0.5444444444444444,
    0.25555555555555554,
    0.6444444444444445,
    0.34444444444444444,
    0.05555555555555555,
    0.05555555555555555,
    0.4,
    0.2388888888888889,
    0.5666666666666667,
    0.4666666666666667,
    0.2388888888888889,
    0.6333333333333333,
    0.06111111111111111,
    0.6833333333333333,
    0.45555555555555555,
    0.7833333333333333,
    0.5444444444444444,
    0.11666666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.2111111111111111,
    0.2111111111111111,
    0.29444444444444445,
    0.17777777777777778,
    0.45555555555555555,
    0.45555555555555555,
    0.17777777777777778,
    0.6166666666666667,
    0.3388888888888889,
    0.3388888888888889,
    0.29444444444444445,
    0.17777777777777778,
    0.45555555555555555,
    0.5833333333333334,
    0.17777777777777778,
    0.7444444444444445,
    0.06111111111111111,
    0.5444444444444444,
    0.25555555555555554,
    0.6444444444444445,
    0.34444444444444444,
    0.2777777777777778,
    0.2777777777777778,
    0.5277777777777778,
    0.4166666666666667,
    0.6944444444444444,
    0.6888888888888889,
    0.4166666666666667,
    0.8555555555555555,
    0.06111111111111111,
    0.8111111111111111,
    0.6333333333333333,
    0.9111111111111111,
    0.7222222222222222,
    0.18333333333333332,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.25555555555555554,
    0.05555555555555555,
    0.05555555555555555,
    0.15,
    0.15,
    0.21666666666666667,
    0.21666666666666667,
    0.18333333333333332,
    0.6833333333333333,
    0.022222222222222223,
    0.7611111111111111,
    0.25555555555555554,
    0.08333333333333333,
    0.08333333333333333,
    0.12222222222222222,
    0.12222222222222222,
    0.08333333333333333,
    0.08333333333333333,
    0.12222222222222222,
    0.12222222222222222,
    0.18333333333333332,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.25555555555555554,
    0.16666666666666666,
    0.16666666666666666,
    0.17777777777777778,
    0.17777777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.18333333333333332,
    0.7111111111111111,
    0.022222222222222223,
    0.7888888888888889,
    0.25555555555555554,
    0.08888888888888889,
    0.3111111111111111,
    0.4166666666666667,
    0.08888888888888889,
    0.3111111111111111,
    0.4166666666666667,
    0.28888888888888886,
    0.36666666666666664,
    0.5833333333333334,
    0.28888888888888886,
    0.36666666666666664,
    0.5833333333333334,
    0.4,
    0.5111111111111111,
    0.7277777777777777,
    0.4,
    0.5111111111111111,
    0.7277777777777777,
    0.18888888888888888,
    0.3333333333333333,
    0.5222222222222223,
    0.18888888888888888,
    0.3333333333333333,
    0.5222222222222223,
    0.18888888888888888,
    0.3333333333333333,
    0.5222222222222223,
    0.18888888888888888,
    0.3333333333333333,
    0.5222222222222223,
    0.08888888888888889,
    0.3111111111111111,
    0.4166666666666667,
    0.08888888888888889,
    0.3111111111111111,
    0.4166666666666667,
    0.4222222222222222,
    0.5277777777777778,
    0.7166666666666667,
    0.4222222222222222,
    0.5277777777777778,
    0.7166666666666667,
    0.5333333333333333,
    0.6722222222222223,
    0.8611111111111112,
    0.5333333333333333,
    0.6722222222222223,
    0.8611111111111112,
    0.18333333333333332,
    0.5444444444444444,
    0.3277777777777778,
    0.7166666666666667,
    0.4666666666666667,
    0.05555555555555555,
    0.05555555555555555,
    0.4,
    0.36666666666666664,
    0.6944444444444444,
    0.4666666666666667,
    0.36666666666666664,
    0.7611111111111111,
    0.18333333333333332,
    0.6833333333333333,
    0.5277777777777778,
    0.8555555555555555,
    0.6666666666666666,
    0.08333333333333333,
    0.08333333333333333,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.3277777777777778,
    0.3333333333333333,
    0.6611111111111111,
    0.08333333333333333,
    0.08333333333333333,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.3277777777777778,
    0.3333333333333333,
    0.6611111111111111,
    0.18333333333333332,
    0.5444444444444444,
    0.3277777777777778,
    0.7166666666666667,
    0.4666666666666667,
    0.16666666666666666,
    0.16666666666666666,
    0.4722222222222222,
    0.5277777777777778,
    0.7666666666666667,
    0.5777777777777777,
    0.5277777777777778,
    0.8722222222222222,
    0.18333333333333332,
    0.7555555555555555,
    0.6888888888888889,
    0.9277777777777778,
    0.8277777777777777,
    0.35555555555555557,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.42777777777777776,
    0.05555555555555555,
    0.05555555555555555,
    0.15,
    0.15,
    0.21666666666666667,
    0.21666666666666667,
    0.35555555555555557,
    0.6833333333333333,
    0.022222222222222223,
    0.7611111111111111,
    0.42777777777777776,
    0.37222222222222223,
    0.28888888888888886,
    0.5888888888888889,
    0.37222222222222223,
    0.28888888888888886,
    0.5888888888888889,
    0.39444444444444443,
    0.08888888888888889,
    0.5,
    0.43333333333333335,
    0.08888888888888889,
    0.5388888888888889,
    0.5944444444444444,
    0.4,
    0.8111111111111111,
    0.6333333333333333,
    0.4,
    0.85,
    0.5888888888888889,
    0.5444444444444444,
    0.022222222222222223,
    0.6222222222222222,
    0.6611111111111111,
    0.46111111111111114,
    0.08888888888888889,
    0.5666666666666667,
    0.17777777777777778,
    0.17777777777777778,
    0.6222222222222222,
    0.08888888888888889,
    0.7277777777777777,
    0.7,
    0.7111111111111111,
    0.022222222222222223,
    0.7888888888888889,
    0.7722222222222223,
    0.35555555555555557,
    0.5444444444444444,
    0.39444444444444443,
    0.7833333333333333,
    0.6388888888888888,
    0.05555555555555555,
    0.05555555555555555,
    0.4,
    0.37222222222222223,
    0.7,
    0.4666666666666667,
    0.37222222222222223,
    0.7666666666666667,
    0.35555555555555557,
    0.6833333333333333,
    0.5944444444444444,
    0.9222222222222223,
    0.8388888888888889,
    0.5888888888888889,
    0.5444444444444444,
    0.46111111111111114,
    0.85,
    0.8722222222222222,
    0.8722222222222222,
    0.29444444444444445,
    0.29444444444444445,
    0.12222222222222222,
    0.12222222222222222,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.12222222222222222,
    0.12222222222222222,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.14444444444444443,
    0.14444444444444443,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.17222222222222222,
    0.17222222222222222,
    0.29444444444444445,
    0.29444444444444445,
    0.4222222222222222,
    0.4222222222222222,
    0.25,
    0.25,
    0.6388888888888888,
    0.6388888888888888,
    0.4222222222222222,
    0.4222222222222222,
    0.25,
    0.25,
    0.6388888888888888,
    0.6388888888888888,
    0.4222222222222222,
    0.4222222222222222,
    0.3055555555555556,
    0.3055555555555556,
    0.6944444444444444,
    0.6944444444444444,
    0.4222222222222222,
    0.4222222222222222,
    0.3055555555555556,
    0.3055555555555556,
    0.6944444444444444,
    0.6944444444444444,
    0.40555555555555556,
    0.40555555555555556,
    0.5722222222222222,
    0.5722222222222222,
    0.7833333333333333,
    0.7833333333333333,
    0.4444444444444444,
    0.45,
    0.5888888888888889,
    0.5888888888888889,
    0.8222222222222222,
    0.8277777777777777,
    0.40555555555555556,
    0.40555555555555556,
    0.5722222222222222,
    0.5722222222222222,
    0.7833333333333333,
    0.7833333333333333,
    0.4444444444444444,
    0.45,
    0.5888888888888889,
    0.5888888888888889,
    0.8222222222222222,
    0.8277777777777777,
    0.5888888888888889,
    0.5888888888888889,
    0.6222222222222222,
    0.6222222222222222,
    0.8333333333333334,
    0.8333333333333334,
    0.6277777777777778,
    0.6333333333333333,
    0.6388888888888888,
    0.6388888888888888,
    0.8722222222222222,
    0.8777777777777778,
    0.5888888888888889,
    0.5888888888888889,
    0.65,
    0.65,
    0.8611111111111112,
    0.8611111111111112,
    0.6277777777777778,
    0.6333333333333333,
    0.6666666666666666,
    0.6666666666666666,
    0.9,
    0.9055555555555556,
    0.31666666666666665,
    0.31666666666666665,
    0.12222222222222222,
    0.12222222222222222,
    0.31666666666666665,
    0.31666666666666665,
    0.5333333333333333,
    0.5333333333333333,
    0.25,
    0.25,
    0.7388888888888889,
    0.7388888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.25,
    0.25,
    0.7388888888888889,
    0.7388888888888889,
    0.4777777777777778,
    0.4777777777777778,
    0.12222222222222222,
    0.12222222222222222,
    0.4777777777777778,
    0.4777777777777778,
    0.42777777777777776,
    0.42777777777777776,
    0.5722222222222222,
    0.5722222222222222,
    0.8055555555555556,
    0.8055555555555556,
    0.4777777777777778,
    0.48333333333333334,
    0.5888888888888889,
    0.5888888888888889,
    0.8555555555555555,
    0.8611111111111112,
    0.42777777777777776,
    0.42777777777777776,
    0.5722222222222222,
    0.5722222222222222,
    0.8055555555555556,
    0.8055555555555556,
    0.4777777777777778,
    0.4888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.8555555555555555,
    0.8666666666666667,
    0.31666666666666665,
    0.31666666666666665,
    0.14444444444444443,
    0.14444444444444443,
    0.31666666666666665,
    0.31666666666666665,
    0.6333333333333333,
    0.6333333333333333,
    0.6222222222222222,
    0.6222222222222222,
    0.8666666666666667,
    0.8666666666666667,
    0.6722222222222223,
    0.6777777777777778,
    0.6388888888888888,
    0.6388888888888888,
    0.9055555555555556,
    0.9111111111111111,
    0.8222222222222222,
    0.8222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.8388888888888889,
    0.8388888888888889,
    0.3111111111111111,
    0.34444444444444444,
    0.5888888888888889,
    0.6444444444444445,
    0.40555555555555556,
    0.40555555555555556,
    0.8,
    0.8555555555555555,
    0.6055555555555555,
    0.3111111111111111,
    0.4444444444444444,
    0.6666666666666666,
    0.8388888888888889,
    0.3111111111111111,
    0.34444444444444444,
    0.5888888888888889,
    0.6444444444444445,
    0.40555555555555556,
    0.40555555555555556,
    0.8,
    0.8555555555555555,
    0.6055555555555555,
    0.3111111111111111,
    0.4444444444444444,
    0.6666666666666666,
    0.8388888888888889,
    0.25,
    0.25,
    0.4222222222222222,
    0.4222222222222222,
    0.6388888888888888,
    0.6388888888888888,
    0.25,
    0.25,
    0.4222222222222222,
    0.4222222222222222,
    0.6388888888888888,
    0.6388888888888888,
    0.32222222222222224,
    0.3277777777777778,
    0.4222222222222222,
    0.4222222222222222,
    0.7111111111111111,
    0.7166666666666667,
    0.32222222222222224,
    0.3277777777777778,
    0.4222222222222222,
    0.4222222222222222,
    0.7111111111111111,
    0.7166666666666667,
    0.3111111111111111,
    0.34444444444444444,
    0.6333333333333333,
    0.6666666666666666,
    0.5888888888888889,
    0.5888888888888889,
    0.8444444444444444,
    0.8777777777777778,
    0.65,
    0.3111111111111111,
    0.6277777777777778,
    0.85,
    0.8833333333333333,
    0.3111111111111111,
    0.34444444444444444,
    0.6666666666666666,
    0.6944444444444444,
    0.5888888888888889,
    0.5888888888888889,
    0.8777777777777778,
    0.9055555555555556,
    0.6833333333333333,
    0.3111111111111111,
    0.6277777777777778,
    0.85,
    0.9166666666666666,
    0.3333333333333333,
    0.36666666666666664,
    0.5888888888888889,
    0.6444444444444445,
    0.42777777777777776,
    0.42777777777777776,
    0.8222222222222222,
    0.8777777777777778,
    0.6055555555555555,
    0.3333333333333333,
    0.4777777777777778,
    0.6888888888888889,
    0.8722222222222222,
    0.5333333333333333,
    0.5333333333333333,
    0.25,
    0.25,
    0.7388888888888889,
    0.7388888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.25,
    0.25,
    0.7388888888888889,
    0.7388888888888889,
    0.49444444444444446,
    0.5277777777777778,
    0.5888888888888889,
    0.6444444444444445,
    0.42777777777777776,
    0.42777777777777776,
    0.8222222222222222,
    0.8777777777777778,
    0.6055555555555555,
    0.49444444444444446,
    0.4777777777777778,
    0.85,
    0.8722222222222222,
    0.3333333333333333,
    0.36666666666666664,
    0.6333333333333333,
    0.6666666666666666,
    0.6333333333333333,
    0.6333333333333333,
    0.8777777777777778,
    0.9111111111111111,
    0.65,
    0.3333333333333333,
    0.6722222222222223,
    0.8833333333333333,
    0.9166666666666666,
    0.8388888888888889,
    0.8722222222222222,
    0.8555555555555555,
    0.4,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.55,
    0.4,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.55,
    0.4388888888888889,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.5888888888888889,
    0.4388888888888889,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.5888888888888889,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.55,
    0.1388888888888889,
    0.6611111111111111,
    0.4,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.55,
    0.4,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.55,
    0.5833333333333334,
    0.18888888888888888,
    0.7111111111111111,
    0.5833333333333334,
    0.18888888888888888,
    0.7111111111111111,
    0.5833333333333334,
    0.18888888888888888,
    0.7111111111111111,
    0.5833333333333334,
    0.18888888888888888,
    0.7111111111111111,
    0.5666666666666667,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.7166666666666667,
    0.5666666666666667,
    0.07777777777777778,
    0.16111111111111112,
    0.24444444444444444,
    0.7166666666666667,
    0.17222222222222222,
    0.17222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.17222222222222222,
    0.17222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.18888888888888888,
    0.18888888888888888,
    0.2111111111111111,
    0.2111111111111111,
    0.18888888888888888,
    0.18888888888888888,
    0.2111111111111111,
    0.2111111111111111,
    0.18333333333333332,
    0.18333333333333332,
    0.2222222222222222,
    0.2222222222222222,
    0.25,
    0.2777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5111111111111111,
    0.5388888888888889,
    0.4111111111111111,
    0.4388888888888889,
    0.3,
    0.3,
    0.5277777777777778,
    0.5555555555555556,
    0.18333333333333332,
    0.18333333333333332,
    0.2222222222222222,
    0.2222222222222222,
    0.25,
    0.2777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5111111111111111,
    0.5388888888888889,
    0.4111111111111111,
    0.4388888888888889,
    0.3,
    0.3,
    0.5277777777777778,
    0.5555555555555556,
    0.17222222222222222,
    0.17222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.17222222222222222,
    0.17222222222222222,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.016666666666666666,
    0.016666666666666666,
    0.2777777777777778,
    0.2777777777777778,
    0.25,
    0.2777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5111111111111111,
    0.5388888888888889,
    0.4111111111111111,
    0.4388888888888889,
    0.3333333333333333,
    0.3333333333333333,
    0.5611111111111111,
    0.5888888888888889,
    0.18333333333333332,
    0.18333333333333332,
    0.2222222222222222,
    0.2222222222222222,
    0.48333333333333334,
    0.48333333333333334,
    0.25,
    0.2777777777777778,
    0.2833333333333333,
    0.2833333333333333,
    0.5111111111111111,
    0.5388888888888889,
    0.4111111111111111,
    0.4388888888888889,
    0.48333333333333334,
    0.48333333333333334,
    0.7111111111111111,
    0.7388888888888889,
    0.4,
    0.07777777777777778,
    0.3611111111111111,
    0.4444444444444444,
    0.55,
    0.4,
    0.07777777777777778,
    0.3611111111111111,
    0.4444444444444444,
    0.55,
    0.4388888888888889,
    0.07777777777777778,
    0.37777777777777777,
    0.46111111111111114,
    0.5888888888888889,
    0.4388888888888889,
    0.07777777777777778,
    0.37777777777777777,
    0.46111111111111114,
    0.5888888888888889,
    0.55,
    0.3055555555555556,
    0.7555555555555555,
    0.55,
    0.3388888888888889,
    0.7888888888888889,
    0.1111111111111111,
    0.25,
    0.37222222222222223,
    0.2833333333333333,
    0.2833333333333333,
    0.1111111111111111,
    0.5111111111111111,
    0.6333333333333333,
    0.55,
    0.4166666666666667,
    0.7555555555555555,
    0.3,
    0.3,
    0.55,
    0.5277777777777778,
    0.8666666666666667,
    0.55,
    0.3055555555555556,
    0.7555555555555555,
    0.55,
    0.3388888888888889,
    0.7888888888888889,
    0.1111111111111111,
    0.25,
    0.37222222222222223,
    0.2833333333333333,
    0.2833333333333333,
    0.1111111111111111,
    0.5111111111111111,
    0.6333333333333333,
    0.55,
    0.4166666666666667,
    0.7555555555555555,
    0.3,
    0.3,
    0.55,
    0.5277777777777778,
    0.8666666666666667,
    0.4,
    0.07777777777777778,
    0.3611111111111111,
    0.4444444444444444,
    0.55,
    0.4,
    0.07777777777777778,
    0.3611111111111111,
    0.4444444444444444,
    0.55,
    0.5833333333333334,
    0.3333333333333333,
    0.7833333333333333,
    0.016666666666666666,
    0.016666666666666666,
    0.5833333333333334,
    0.39444444444444443,
    0.8444444444444444,
    0.1111111111111111,
    0.25,
    0.37222222222222223,
    0.2833333333333333,
    0.2833333333333333,
    0.1111111111111111,
    0.5111111111111111,
    0.6333333333333333,
    0.5833333333333334,
    0.4444444444444444,
    0.7833333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.5833333333333334,
    0.5611111111111111,
    0.9,
    0.6388888888888888,
    0.07777777777777778,
    0.4111111111111111,
    0.49444444444444446,
    0.7888888888888889,
    0.1111111111111111,
    0.25,
    0.37222222222222223,
    0.2833333333333333,
    0.2833333333333333,
    0.1111111111111111,
    0.5111111111111111,
    0.6333333333333333,
    0.75,
    0.07777777777777778,
    0.6722222222222223,
    0.7555555555555555,
    0.9,
    0.4,
    0.34444444444444444,
    0.20555555555555555,
    0.5111111111111111,
    0.5944444444444444,
    0.18333333333333332,
    0.18333333333333332,
    0.2222222222222222,
    0.2222222222222222,
    0.4,
    0.5055555555555555,
    0.20555555555555555,
    0.6722222222222223,
    0.5944444444444444,
    0.4388888888888889,
    0.34444444444444444,
    0.20555555555555555,
    0.5111111111111111,
    0.6333333333333333,
    0.18333333333333332,
    0.18333333333333332,
    0.2222222222222222,
    0.2222222222222222,
    0.4388888888888889,
    0.5055555555555555,
    0.20555555555555555,
    0.6722222222222223,
    0.6333333333333333,
    0.5611111111111111,
    0.1388888888888889,
    0.6722222222222223,
    0.5611111111111111,
    0.1388888888888889,
    0.6722222222222223,
    0.21666666666666667,
    0.21666666666666667,
    0.22777777777777777,
    0.22777777777777777,
    0.6722222222222223,
    0.1388888888888889,
    0.7833333333333333,
    0.6833333333333333,
    0.1388888888888889,
    0.7944444444444444,
    0.5611111111111111,
    0.1388888888888889,
    0.6722222222222223,
    0.5611111111111111,
    0.1388888888888889,
    0.6722222222222223,
    0.23333333333333334,
    0.23333333333333334,
    0.25555555555555554,
    0.25555555555555554,
    0.6888888888888889,
    0.1388888888888889,
    0.8,
    0.7111111111111111,
    0.1388888888888889,
    0.8222222222222222,
    0.4,
    0.34444444444444444,
    0.20555555555555555,
    0.5111111111111111,
    0.5944444444444444,
    0.016666666666666666,
    0.016666666666666666,
    0.18333333333333332,
    0.18333333333333332,
    0.2777777777777778,
    0.2777777777777778,
    0.4,
    0.5055555555555555,
    0.20555555555555555,
    0.6722222222222223,
    0.5944444444444444,
    0.5944444444444444,
    0.18888888888888888,
    0.7222222222222222,
    0.5944444444444444,
    0.18888888888888888,
    0.7222222222222222,
    0.21666666666666667,
    0.21666666666666667,
    0.22777777777777777,
    0.22777777777777777,
    0.7055555555555556,
    0.18888888888888888,
    0.8333333333333334,
    0.7166666666666667,
    0.18888888888888888,
    0.8444444444444444,
    0.5666666666666667,
    0.34444444444444444,
    0.20555555555555555,
    0.5111111111111111,
    0.7611111111111111,
    0.26666666666666666,
    0.26666666666666666,
    0.18333333333333332,
    0.18333333333333332,
    0.5277777777777778,
    0.5277777777777778,
    0.5666666666666667,
    0.5055555555555555,
    0.20555555555555555,
    0.6722222222222223,
    0.7611111111111111,
    0.4,
    0.34444444444444444,
    0.45,
    0.7111111111111111,
    0.6388888888888888,
    0.3055555555555556,
    0.5611111111111111,
    0.7666666666666667,
    0.3388888888888889,
    0.5611111111111111,
    0.8,
    0.4,
    0.5111111111111111,
    0.6722222222222223,
    0.8777777777777778,
    0.8611111111111112,
    0.4388888888888889,
    0.34444444444444444,
    0.4666666666666667,
    0.7277777777777777,
    0.6777777777777778,
    0.3055555555555556,
    0.5611111111111111,
    0.7666666666666667,
    0.3388888888888889,
    0.5611111111111111,
    0.8,
    0.4388888888888889,
    0.5111111111111111,
    0.6888888888888889,
    0.8944444444444445,
    0.9,
    0.4,
    0.34444444444444444,
    0.45,
    0.7111111111111111,
    0.6388888888888888,
    0.016666666666666666,
    0.016666666666666666,
    0.3333333333333333,
    0.5944444444444444,
    0.7944444444444444,
    0.39444444444444443,
    0.5944444444444444,
    0.8555555555555555,
    0.4,
    0.5388888888888889,
    0.7055555555555556,
    0.9055555555555556,
    0.8944444444444445,
    0.6388888888888888,
    0.34444444444444444,
    0.5,
    0.7611111111111111,
    0.8777777777777778,
    0.8444444444444444,
    0.31666666666666665,
    0.31666666666666665,
    0.36666666666666664,
    0.36666666666666664,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.36666666666666664,
    0.36666666666666664,
    0.31666666666666665,
    0.31666666666666665,
    0.4,
    0.4,
    0.4,
    0.4,
    0.4111111111111111,
    0.4111111111111111,
    0.45555555555555555,
    0.45555555555555555,
    0.0,
    0.0,
    0.05,
    0.05,
    0.4,
    0.4,
    0.4,
    0.4,
    0.0,
    0.0,
    0.4111111111111111,
    0.4111111111111111,
    0.4888888888888889,
    0.4888888888888889,
    0.37222222222222223,
    0.37222222222222223,
    0.4166666666666667,
    0.4166666666666667,
    0.3888888888888889,
    0.3888888888888889,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.43333333333333335,
    0.43333333333333335,
    0.4777777777777778,
    0.4777777777777778,
    0.5333333333333333,
    0.5333333333333333,
    0.5777777777777777,
    0.5777777777777777,
    0.5444444444444444,
    0.5444444444444444,
    0.5166666666666667,
    0.5555555555555556,
    0.5166666666666667,
    0.5555555555555556,
    0.2722222222222222,
    0.3055555555555556,
    0.29444444444444445,
    0.3277777777777778,
    0.5388888888888889,
    0.5777777777777777,
    0.2722222222222222,
    0.3055555555555556,
    0.6555555555555556,
    0.6888888888888889,
    0.5166666666666667,
    0.5555555555555556,
    0.5166666666666667,
    0.5555555555555556,
    0.3055555555555556,
    0.3388888888888889,
    0.3277777777777778,
    0.3611111111111111,
    0.5388888888888889,
    0.5777777777777777,
    0.3055555555555556,
    0.3388888888888889,
    0.6888888888888889,
    0.7222222222222222,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.21666666666666667,
    0.25,
    0.5166666666666667,
    0.5555555555555556,
    0.5166666666666667,
    0.5555555555555556,
    0.2722222222222222,
    0.3055555555555556,
    0.29444444444444445,
    0.3277777777777778,
    0.5388888888888889,
    0.5777777777777777,
    0.2722222222222222,
    0.3055555555555556,
    0.6555555555555556,
    0.6888888888888889,
    0.2222222222222222,
    0.25555555555555554,
    0.2222222222222222,
    0.25555555555555554,
    0.2222222222222222,
    0.25555555555555554,
    0.2222222222222222,
    0.25555555555555554,
    0.5166666666666667,
    0.5555555555555556,
    0.5166666666666667,
    0.5555555555555556,
    0.4166666666666667,
    0.45,
    0.4388888888888889,
    0.4722222222222222,
    0.5388888888888889,
    0.5777777777777777,
    0.4166666666666667,
    0.45,
    0.8,
    0.8333333333333334,
    0.5333333333333333,
    0.5333333333333333,
    0.37777777777777777,
    0.2722222222222222,
    0.65,
    0.4166666666666667,
    0.29444444444444445,
    0.6777777777777778,
    0.5555555555555556,
    0.37777777777777777,
    0.2722222222222222,
    0.65,
    0.6722222222222223,
    0.5333333333333333,
    0.5333333333333333,
    0.37777777777777777,
    0.3055555555555556,
    0.65,
    0.4166666666666667,
    0.3277777777777778,
    0.6777777777777778,
    0.5555555555555556,
    0.37777777777777777,
    0.3055555555555556,
    0.65,
    0.7055555555555556,
    0.45,
    0.21666666666666667,
    0.6666666666666666,
    0.45,
    0.21666666666666667,
    0.6666666666666666,
    0.46111111111111114,
    0.21666666666666667,
    0.6777777777777778,
    0.5055555555555555,
    0.21666666666666667,
    0.7222222222222222,
    0.0,
    0.0,
    0.05,
    0.05,
    0.45,
    0.21666666666666667,
    0.6666666666666666,
    0.45,
    0.21666666666666667,
    0.6666666666666666,
    0.0,
    0.0,
    0.46111111111111114,
    0.21666666666666667,
    0.6777777777777778,
    0.5388888888888889,
    0.21666666666666667,
    0.7555555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.43333333333333335,
    0.2722222222222222,
    0.7055555555555556,
    0.4666666666666667,
    0.29444444444444445,
    0.7277777777777777,
    0.5555555555555556,
    0.45,
    0.2722222222222222,
    0.7222222222222222,
    0.6722222222222223,
    0.4722222222222222,
    0.2222222222222222,
    0.6722222222222223,
    0.4722222222222222,
    0.2222222222222222,
    0.6722222222222223,
    0.48333333333333334,
    0.2222222222222222,
    0.6833333333333333,
    0.5277777777777778,
    0.2222222222222222,
    0.7277777777777777,
    0.5333333333333333,
    0.5333333333333333,
    0.5944444444444444,
    0.4166666666666667,
    0.8666666666666667,
    0.6277777777777778,
    0.4388888888888889,
    0.8888888888888888,
    0.5555555555555556,
    0.6055555555555555,
    0.4166666666666667,
    0.8777777777777778,
    0.8166666666666667,
    0.31666666666666665,
    0.31666666666666665,
    0.36666666666666664,
    0.36666666666666664,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.36666666666666664,
    0.36666666666666664,
    0.31666666666666665,
    0.31666666666666665,
    0.2722222222222222,
    0.3055555555555556,
    0.3333333333333333,
    0.36666666666666664,
    0.6666666666666666,
    0.7055555555555556,
    0.6666666666666666,
    0.7055555555555556,
    0.2722222222222222,
    0.3055555555555556,
    0.6888888888888889,
    0.7277777777777777,
    0.8055555555555556,
    0.8388888888888889,
    0.35,
    0.38333333333333336,
    0.4,
    0.43333333333333335,
    0.6666666666666666,
    0.7055555555555556,
    0.6666666666666666,
    0.7055555555555556,
    0.35,
    0.38333333333333336,
    0.6888888888888889,
    0.7277777777777777,
    0.8388888888888889,
    0.8722222222222222,
    0.37222222222222223,
    0.37222222222222223,
    0.4166666666666667,
    0.4166666666666667,
    0.3888888888888889,
    0.3888888888888889,
    0.2722222222222222,
    0.3055555555555556,
    0.3333333333333333,
    0.36666666666666664,
    0.6888888888888889,
    0.7277777777777777,
    0.6888888888888889,
    0.7277777777777777,
    0.2722222222222222,
    0.3055555555555556,
    0.7111111111111111,
    0.75,
    0.8277777777777777,
    0.8611111111111112,
    0.8,
    0.8388888888888889,
    0.8444444444444444,
    0.8833333333333333,
    0.8222222222222222,
    0.8611111111111112,
    0.7166666666666667,
    0.7166666666666667,
    0.37777777777777777,
    0.2722222222222222,
    0.65,
    0.4166666666666667,
    0.3333333333333333,
    0.7166666666666667,
    0.7388888888888889,
    0.37777777777777777,
    0.2722222222222222,
    0.65,
    0.8555555555555555,
    0.7166666666666667,
    0.7166666666666667,
    0.37777777777777777,
    0.35,
    0.6944444444444444,
    0.4166666666666667,
    0.4,
    0.75,
    0.7388888888888889,
    0.37777777777777777,
    0.35,
    0.6944444444444444,
    0.8888888888888888,
    0.7388888888888889,
    0.7388888888888889,
    0.43333333333333335,
    0.2722222222222222,
    0.7055555555555556,
    0.4666666666666667,
    0.3333333333333333,
    0.7666666666666667,
    0.7611111111111111,
    0.45,
    0.2722222222222222,
    0.7222222222222222,
    0.8777777777777778,
    0.8611111111111112,
    0.8944444444444445,
    0.8833333333333333,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.55,
    0.46111111111111114,
    0.55,
    0.20555555555555555,
    0.2722222222222222,
    0.20555555555555555,
    0.31666666666666665,
    0.6222222222222222,
    0.7111111111111111,
    0.6222222222222222,
    0.7111111111111111,
    0.35,
    0.4166666666666667,
    0.35,
    0.46111111111111114,
    0.03888888888888889,
    0.03888888888888889,
    0.03333333333333333,
    0.03333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.03333333333333333,
    0.03333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.03333333333333333,
    0.03333333333333333,
    0.12222222222222222,
    0.20555555555555555,
    0.03333333333333333,
    0.03333333333333333,
    0.12222222222222222,
    0.20555555555555555,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.55,
    0.16666666666666666,
    0.16666666666666666,
    0.46111111111111114,
    0.35,
    0.6444444444444445,
    0.20555555555555555,
    0.2722222222222222,
    0.20555555555555555,
    0.31666666666666665,
    0.6222222222222222,
    0.7111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.6222222222222222,
    0.4444444444444444,
    0.8055555555555556,
    0.16666666666666666,
    0.16666666666666666,
    0.40555555555555556,
    0.35,
    0.4166666666666667,
    0.35,
    0.46111111111111114,
    0.16666666666666666,
    0.16666666666666666,
    0.5,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.46111111111111114,
    0.55,
    0.46111111111111114,
    0.55,
    0.2111111111111111,
    0.2777777777777778,
    0.2111111111111111,
    0.32222222222222224,
    0.6277777777777778,
    0.7166666666666667,
    0.6277777777777778,
    0.7166666666666667,
    0.4666666666666667,
    0.5333333333333333,
    0.4666666666666667,
    0.5777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.03333333333333333,
    0.03333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.03333333333333333,
    0.03333333333333333,
    0.06666666666666667,
    0.06666666666666667,
    0.03333333333333333,
    0.03333333333333333,
    0.12222222222222222,
    0.4388888888888889,
    0.03333333333333333,
    0.03333333333333333,
    0.12222222222222222,
    0.4388888888888889,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.2222222222222222,
    0.46111111111111114,
    0.55,
    0.16666666666666666,
    0.16666666666666666,
    0.46111111111111114,
    0.35,
    0.6444444444444445,
    0.2111111111111111,
    0.2777777777777778,
    0.2111111111111111,
    0.32222222222222224,
    0.6277777777777778,
    0.7166666666666667,
    0.16666666666666666,
    0.16666666666666666,
    0.6277777777777778,
    0.4444444444444444,
    0.8111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.40555555555555556,
    0.4666666666666667,
    0.5333333333333333,
    0.4666666666666667,
    0.5777777777777777,
    0.16666666666666666,
    0.16666666666666666,
    0.5,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.55,
    0.46111111111111114,
    0.55,
    0.20555555555555555,
    0.2722222222222222,
    0.20555555555555555,
    0.05,
    0.3333333333333333,
    0.6222222222222222,
    0.7111111111111111,
    0.6222222222222222,
    0.05,
    0.7111111111111111,
    0.35,
    0.4166666666666667,
    0.35,
    0.05,
    0.4777777777777778,
    0.05,
    0.03888888888888889,
    0.03888888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.26666666666666666,
    0.26666666666666666,
    0.29444444444444445,
    0.35,
    0.35,
    0.35,
    0.37777777777777777,
    0.43333333333333335,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.46111111111111114,
    0.55,
    0.3055555555555556,
    0.3055555555555556,
    0.46111111111111114,
    0.37777777777777777,
    0.6722222222222223,
    0.20555555555555555,
    0.2722222222222222,
    0.11666666666666667,
    0.11666666666666667,
    0.20555555555555555,
    0.20555555555555555,
    0.46111111111111114,
    0.6222222222222222,
    0.7111111111111111,
    0.4888888888888889,
    0.4888888888888889,
    0.6222222222222222,
    0.5777777777777777,
    0.8333333333333334,
    0.3333333333333333,
    0.3333333333333333,
    0.43333333333333335,
    0.35,
    0.4166666666666667,
    0.11666666666666667,
    0.11666666666666667,
    0.35,
    0.20555555555555555,
    0.6055555555555555,
    0.5166666666666667,
    0.5166666666666667,
    0.6333333333333333,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.46111111111111114,
    0.55,
    0.46111111111111114,
    0.55,
    0.25555555555555554,
    0.32222222222222224,
    0.2722222222222222,
    0.05,
    0.42777777777777776,
    0.6722222222222223,
    0.7611111111111111,
    0.6888888888888889,
    0.05,
    0.8055555555555556,
    0.6111111111111112,
    0.6777777777777778,
    0.6111111111111112,
    0.05,
    0.7388888888888889,
    0.05,
    0.25555555555555554,
    0.32222222222222224,
    0.2722222222222222,
    0.43333333333333335,
    0.43333333333333335,
    0.46111111111111114,
    0.55,
    0.5055555555555555,
    0.46111111111111114,
    0.8,
    0.6722222222222223,
    0.7611111111111111,
    0.6888888888888889,
    0.6777777777777778,
    0.7444444444444445,
    0.75,
    0.08888888888888889,
    0.12777777777777777,
    0.18333333333333332,
    0.2222222222222222,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.08888888888888889,
    0.12777777777777777,
    0.18333333333333332,
    0.2222222222222222,
    0.37777777777777777,
    0.37777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.48333333333333334,
    0.48333333333333334,
    0.25555555555555554,
    0.28888888888888886,
    0.25555555555555554,
    0.28888888888888886,
    0.37777777777777777,
    0.37777777777777777,
    0.4444444444444444,
    0.4777777777777778,
    0.6055555555555555,
    0.6388888888888888,
    0.37777777777777777,
    0.37777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.48333333333333334,
    0.48333333333333334,
    0.25555555555555554,
    0.28888888888888886,
    0.25555555555555554,
    0.28888888888888886,
    0.37777777777777777,
    0.37777777777777777,
    0.4444444444444444,
    0.4777777777777778,
    0.6055555555555555,
    0.6388888888888888,
    0.2722222222222222,
    0.2722222222222222,
    0.08888888888888889,
    0.12777777777777777,
    0.2777777777777778,
    0.32222222222222224,
    0.4666666666666667,
    0.5055555555555555,
    0.4666666666666667,
    0.5111111111111111,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.2722222222222222,
    0.2722222222222222,
    0.08888888888888889,
    0.12777777777777777,
    0.2777777777777778,
    0.32222222222222224,
    0.4666666666666667,
    0.5055555555555555,
    0.4666666666666667,
    0.5111111111111111,
    0.03333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.03333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.11666666666666667,
    0.11666666666666667,
    0.3111111111111111,
    0.3111111111111111,
    0.2,
    0.2,
    0.4111111111111111,
    0.4111111111111111,
    0.35555555555555557,
    0.4222222222222222,
    0.2,
    0.2,
    0.45555555555555555,
    0.5222222222222223,
    0.11666666666666667,
    0.11666666666666667,
    0.3333333333333333,
    0.3388888888888889,
    0.26666666666666666,
    0.26666666666666666,
    0.4777777777777778,
    0.4777777777777778,
    0.37777777777777777,
    0.45,
    0.26666666666666666,
    0.26666666666666666,
    0.5222222222222223,
    0.5888888888888889,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.23333333333333334,
    0.23333333333333334,
    0.25555555555555554,
    0.25555555555555554,
    0.23333333333333334,
    0.23333333333333334,
    0.25555555555555554,
    0.25555555555555554,
    0.11666666666666667,
    0.11666666666666667,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.5277777777777778,
    0.5277777777777778,
    0.35555555555555557,
    0.4222222222222222,
    0.31666666666666665,
    0.31666666666666665,
    0.5722222222222222,
    0.6388888888888888,
    0.11666666666666667,
    0.11666666666666667,
    0.3333333333333333,
    0.3388888888888889,
    0.4666666666666667,
    0.4666666666666667,
    0.6777777777777778,
    0.6777777777777778,
    0.37777777777777777,
    0.45,
    0.4666666666666667,
    0.4666666666666667,
    0.7222222222222222,
    0.7888888888888889,
    0.08888888888888889,
    0.19444444444444445,
    0.05555555555555555,
    0.09444444444444444,
    0.18333333333333332,
    0.1,
    0.28888888888888886,
    0.05555555555555555,
    0.09444444444444444,
    0.1,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3111111111111111,
    0.3111111111111111,
    0.2,
    0.2,
    0.4111111111111111,
    0.4111111111111111,
    0.4,
    0.35555555555555557,
    0.5833333333333334,
    0.2,
    0.2,
    0.4,
    0.45555555555555555,
    0.6833333333333333,
    0.08888888888888889,
    0.3333333333333333,
    0.5,
    0.28888888888888886,
    0.3277777777777778,
    0.18333333333333332,
    0.5,
    0.5944444444444444,
    0.37777777777777777,
    0.28888888888888886,
    0.3277777777777778,
    0.5444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.48333333333333334,
    0.48333333333333334,
    0.25555555555555554,
    0.2777777777777778,
    0.37777777777777777,
    0.25555555555555554,
    0.2777777777777778,
    0.37777777777777777,
    0.37777777777777777,
    0.37777777777777777,
    0.4444444444444444,
    0.2777777777777778,
    0.5666666666666667,
    0.6055555555555555,
    0.2777777777777778,
    0.7277777777777777,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.48333333333333334,
    0.48333333333333334,
    0.25555555555555554,
    0.38333333333333336,
    0.48333333333333334,
    0.25555555555555554,
    0.38333333333333336,
    0.48333333333333334,
    0.37777777777777777,
    0.37777777777777777,
    0.4444444444444444,
    0.38333333333333336,
    0.6722222222222223,
    0.6055555555555555,
    0.38333333333333336,
    0.8333333333333334,
    0.2722222222222222,
    0.2722222222222222,
    0.08888888888888889,
    0.19444444444444445,
    0.2777777777777778,
    0.3333333333333333,
    0.43333333333333335,
    0.4666666666666667,
    0.37777777777777777,
    0.5722222222222222,
    0.4666666666666667,
    0.3333333333333333,
    0.6222222222222222,
    0.37777777777777777,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.5277777777777778,
    0.5277777777777778,
    0.4,
    0.35555555555555557,
    0.5833333333333334,
    0.31666666666666665,
    0.31666666666666665,
    0.4,
    0.5722222222222222,
    0.8,
    0.2722222222222222,
    0.2722222222222222,
    0.08888888888888889,
    0.3333333333333333,
    0.5,
    0.2777777777777778,
    0.5666666666666667,
    0.6666666666666666,
    0.4666666666666667,
    0.7777777777777778,
    0.8777777777777778,
    0.37777777777777777,
    0.4666666666666667,
    0.5666666666666667,
    0.8555555555555555,
    0.8222222222222222,
    0.08888888888888889,
    0.12777777777777777,
    0.18333333333333332,
    0.2222222222222222,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.4777777777777778,
    0.08888888888888889,
    0.12777777777777777,
    0.18333333333333332,
    0.2222222222222222,
    0.5611111111111111,
    0.5611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.6666666666666666,
    0.6666666666666666,
    0.2611111111111111,
    0.4166666666666667,
    0.2611111111111111,
    0.4166666666666667,
    0.5611111111111111,
    0.5611111111111111,
    0.6888888888888889,
    0.7222222222222222,
    0.7888888888888889,
    0.8222222222222222,
    0.03333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.03333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.6277777777777778,
    0.6277777777777778,
    0.5388888888888889,
    0.5444444444444444,
    0.7333333333333333,
    0.7333333333333333,
    0.2611111111111111,
    0.4166666666666667,
    0.2611111111111111,
    0.4166666666666667,
    0.6277777777777778,
    0.6277777777777778,
    0.7111111111111111,
    0.75,
    0.8555555555555555,
    0.8888888888888888,
    0.5166666666666667,
    0.5166666666666667,
    0.08888888888888889,
    0.12777777777777777,
    0.2833333333333333,
    0.45,
    0.4722222222222222,
    0.6333333333333333,
    0.7111111111111111,
    0.7555555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.5555555555555556,
    0.5555555555555556,
    0.5333333333333333,
    0.5333333333333333,
    0.5555555555555556,
    0.5555555555555556,
    0.5388888888888889,
    0.5444444444444444,
    0.08888888888888889,
    0.12777777777777777,
    0.2833333333333333,
    0.45,
    0.4722222222222222,
    0.6333333333333333,
    0.7333333333333333,
    0.7833333333333333,
    0.08888888888888889,
    0.19444444444444445,
    0.05555555555555555,
    0.09444444444444444,
    0.18333333333333332,
    0.1,
    0.28888888888888886,
    0.05555555555555555,
    0.09444444444444444,
    0.1,
    0.6166666666666667,
    0.2611111111111111,
    0.6166666666666667,
    0.6166666666666667,
    0.2611111111111111,
    0.6166666666666667,
    0.5166666666666667,
    0.5166666666666667,
    0.5611111111111111,
    0.5611111111111111,
    0.6666666666666666,
    0.6666666666666666,
    0.6277777777777778,
    0.6888888888888889,
    0.8111111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.6277777777777778,
    0.7888888888888889,
    0.9111111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.08888888888888889,
    0.5388888888888889,
    0.7055555555555556,
    0.65,
    0.6888888888888889,
    0.18333333333333332,
    0.7555555555555555,
    0.85,
    0.7111111111111111,
    0.65,
    0.6888888888888889,
    0.8777777777777778,
    0.5166666666666667,
    0.5166666666666667,
    0.08888888888888889,
    0.19444444444444445,
    0.2833333333333333,
    0.6722222222222223,
    0.6722222222222223,
    0.4722222222222222,
    0.7166666666666667,
    0.8111111111111111,
    0.7111111111111111,
    0.6833333333333333,
    0.8666666666666667,
    0.7277777777777777,
    0.2833333333333333,
    0.5388888888888889,
    0.08888888888888889,
    0.7055555555555556,
    0.4722222222222222,
    0.7333333333333333,
    0.17222222222222222,
    0.19444444444444445,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.17222222222222222,
    0.19444444444444445,
    0.34444444444444444,
    0.4388888888888889,
    0.35555555555555557,
    0.45,
    0.17777777777777778,
    0.34444444444444444,
    0.55,
    0.17777777777777778,
    0.35555555555555557,
    0.5611111111111111,
    0.34444444444444444,
    0.4388888888888889,
    0.35555555555555557,
    0.45,
    0.17777777777777778,
    0.34444444444444444,
    0.55,
    0.17777777777777778,
    0.35555555555555557,
    0.5611111111111111,
    0.2722222222222222,
    0.2722222222222222,
    0.05,
    0.17222222222222222,
    0.34444444444444444,
    0.4388888888888889,
    0.4111111111111111,
    0.5333333333333333,
    0.05,
    0.3888888888888889,
    0.34444444444444444,
    0.6611111111111111,
    0.4111111111111111,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.2722222222222222,
    0.2722222222222222,
    0.05,
    0.17222222222222222,
    0.34444444444444444,
    0.4388888888888889,
    0.4111111111111111,
    0.5333333333333333,
    0.05,
    0.3888888888888889,
    0.34444444444444444,
    0.6611111111111111,
    0.4111111111111111,
    0.3,
    0.3055555555555556,
    0.3,
    0.3055555555555556,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.3,
    0.2,
    0.4111111111111111,
    0.3,
    0.2,
    0.4111111111111111,
    0.3888888888888889,
    0.4111111111111111,
    0.3888888888888889,
    0.4111111111111111,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.3888888888888889,
    0.07777777777777778,
    0.4777777777777778,
    0.3888888888888889,
    0.07777777777777778,
    0.4777777777777778,
    0.5833333333333334,
    0.5888888888888889,
    0.5833333333333334,
    0.5888888888888889,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.23333333333333334,
    0.5833333333333334,
    0.29444444444444445,
    0.6944444444444444,
    0.5833333333333334,
    0.29444444444444445,
    0.6944444444444444,
    0.08333333333333333,
    0.08333333333333333,
    0.16666666666666666,
    0.16666666666666666,
    0.08333333333333333,
    0.08333333333333333,
    0.16666666666666666,
    0.16666666666666666,
    0.08333333333333333,
    0.08333333333333333,
    0.16666666666666666,
    0.16666666666666666,
    0.08333333333333333,
    0.08333333333333333,
    0.16666666666666666,
    0.16666666666666666,
    0.3,
    0.3055555555555556,
    0.3,
    0.3055555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.08333333333333333,
    0.08333333333333333,
    0.28888888888888886,
    0.28888888888888886,
    0.3,
    0.22777777777777777,
    0.4388888888888889,
    0.08333333333333333,
    0.08333333333333333,
    0.3,
    0.3055555555555556,
    0.5166666666666667,
    0.3888888888888889,
    0.4111111111111111,
    0.3888888888888889,
    0.4111111111111111,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.3888888888888889,
    0.07777777777777778,
    0.4777777777777778,
    0.3888888888888889,
    0.07777777777777778,
    0.4777777777777778,
    0.5833333333333334,
    0.5888888888888889,
    0.5833333333333334,
    0.5888888888888889,
    0.2611111111111111,
    0.2611111111111111,
    0.08333333333333333,
    0.08333333333333333,
    0.3388888888888889,
    0.3388888888888889,
    0.5833333333333334,
    0.32222222222222224,
    0.7222222222222222,
    0.08333333333333333,
    0.08333333333333333,
    0.5833333333333334,
    0.4,
    0.8,
    0.23333333333333334,
    0.38333333333333336,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.25,
    0.6888888888888889,
    0.7111111111111111,
    0.6888888888888889,
    0.7111111111111111,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.6888888888888889,
    0.07777777777777778,
    0.7777777777777778,
    0.6888888888888889,
    0.07777777777777778,
    0.7777777777777778,
    0.2833333333333333,
    0.43333333333333335,
    0.2833333333333333,
    0.45555555555555555,
    0.34444444444444444,
    0.34444444444444444,
    0.4444444444444444,
    0.5388888888888889,
    0.5277777777777778,
    0.6222222222222222,
    0.17777777777777778,
    0.4444444444444444,
    0.65,
    0.17777777777777778,
    0.5277777777777778,
    0.7333333333333333,
    0.4444444444444444,
    0.5388888888888889,
    0.5277777777777778,
    0.6222222222222222,
    0.17777777777777778,
    0.4444444444444444,
    0.65,
    0.17777777777777778,
    0.5277777777777778,
    0.7333333333333333,
    0.2722222222222222,
    0.2722222222222222,
    0.28888888888888886,
    0.38333333333333336,
    0.4444444444444444,
    0.5388888888888889,
    0.65,
    0.7444444444444445,
    0.3055555555555556,
    0.3888888888888889,
    0.4444444444444444,
    0.7611111111111111,
    0.6666666666666666,
    0.6888888888888889,
    0.7111111111111111,
    0.6888888888888889,
    0.7111111111111111,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.6888888888888889,
    0.07777777777777778,
    0.7777777777777778,
    0.6888888888888889,
    0.07777777777777778,
    0.7777777777777778,
    0.2722222222222222,
    0.2722222222222222,
    0.3388888888888889,
    0.43333333333333335,
    0.4444444444444444,
    0.5388888888888889,
    0.7,
    0.7944444444444444,
    0.4,
    0.3888888888888889,
    0.4444444444444444,
    0.7611111111111111,
    0.7611111111111111,
    0.17222222222222222,
    0.19444444444444445,
    0.4,
    0.4,
    0.45,
    0.45,
    0.4,
    0.4,
    0.45,
    0.45,
    0.17222222222222222,
    0.19444444444444445,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.5722222222222222,
    0.5944444444444444,
    0.5833333333333334,
    0.6055555555555555,
    0.3,
    0.5722222222222222,
    0.6722222222222223,
    0.3,
    0.5833333333333334,
    0.6833333333333333,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.18333333333333332,
    0.3,
    0.3055555555555556,
    0.3,
    0.3055555555555556,
    0.2,
    0.3,
    0.4111111111111111,
    0.2,
    0.3,
    0.4111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.7666666666666667,
    0.7722222222222223,
    0.7777777777777778,
    0.7833333333333333,
    0.5055555555555555,
    0.7666666666666667,
    0.8777777777777778,
    0.5055555555555555,
    0.7777777777777778,
    0.8888888888888888,
    0.3277777777777778,
    0.3277777777777778,
    0.05,
    0.17222222222222222,
    0.5722222222222222,
    0.5944444444444444,
    0.6388888888888888,
    0.6888888888888889,
    0.05,
    0.4444444444444444,
    0.5722222222222222,
    0.7166666666666667,
    0.6388888888888888,
    0.4,
    0.4,
    0.2111111111111111,
    0.2111111111111111,
    0.5333333333333333,
    0.5333333333333333,
    0.3,
    0.3055555555555556,
    0.3,
    0.3055555555555556,
    0.4,
    0.4,
    0.22777777777777777,
    0.3,
    0.4388888888888889,
    0.55,
    0.3,
    0.7611111111111111,
    0.5166666666666667,
    0.5166666666666667,
    0.05,
    0.17222222222222222,
    0.7666666666666667,
    0.7722222222222223,
    0.8333333333333334,
    0.8666666666666667,
    0.05,
    0.6333333333333333,
    0.7666666666666667,
    0.9055555555555556,
    0.8333333333333334,
    0.23333333333333334,
    0.38333333333333336,
    0.23333333333333334,
    0.40555555555555556,
    0.25,
    0.25,
    0.7444444444444445,
    0.7666666666666667,
    0.7944444444444444,
    0.8166666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.1111111111111111,
    0.7444444444444445,
    0.3,
    0.8444444444444444,
    0.7944444444444444,
    0.3,
    0.8944444444444445,
    0.36666666666666664,
    0.5166666666666667,
    0.36666666666666664,
    0.5388888888888889,
    0.5555555555555556,
    0.5555555555555556,
    0.3277777777777778,
    0.3277777777777778,
    0.28888888888888886,
    0.38333333333333336,
    0.7444444444444445,
    0.7666666666666667,
    0.8777777777777778,
    0.9,
    0.3055555555555556,
    0.4444444444444444,
    0.7444444444444445,
    0.8888888888888888,
    0.8944444444444445,
    0.5944444444444444,
    0.6888888888888889,
    0.7111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.32222222222222224,
    0.32222222222222224,
    0.18888888888888888,
    0.18888888888888888,
    0.5555555555555556,
    0.5555555555555556,
    0.4111111111111111,
    0.4111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.32222222222222224,
    0.32222222222222224,
    0.18888888888888888,
    0.18888888888888888,
    0.5555555555555556,
    0.5555555555555556,
    0.4111111111111111,
    0.4111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.32222222222222224,
    0.32222222222222224,
    0.3111111111111111,
    0.3111111111111111,
    0.65,
    0.65,
    0.4388888888888889,
    0.4388888888888889,
    0.16666666666666666,
    0.16666666666666666,
    0.32222222222222224,
    0.32222222222222224,
    0.34444444444444444,
    0.34444444444444444,
    0.6611111111111111,
    0.6611111111111111,
    0.46111111111111114,
    0.46111111111111114,
    0.022222222222222223,
    0.022222222222222223,
    0.13333333333333333,
    0.13333333333333333,
    0.28888888888888886,
    0.28888888888888886,
    0.17777777777777778,
    0.17777777777777778,
    0.5833333333333334,
    0.5833333333333334,
    0.7055555555555556,
    0.7055555555555556,
    0.17777777777777778,
    0.17777777777777778,
    0.5833333333333334,
    0.5833333333333334,
    0.7055555555555556,
    0.7055555555555556,
    0.17777777777777778,
    0.17777777777777778,
    0.5833333333333334,
    0.5833333333333334,
    0.7055555555555556,
    0.7055555555555556,
    0.17777777777777778,
    0.17777777777777778,
    0.5833333333333334,
    0.5833333333333334,
    0.7055555555555556,
    0.7055555555555556,
    0.22777777777777777,
    0.2833333333333333,
    0.5833333333333334,
    0.5833333333333334,
    0.7388888888888889,
    0.7388888888888889,
    0.25555555555555554,
    0.31666666666666665,
    0.5833333333333334,
    0.5833333333333334,
    0.7666666666666667,
    0.7722222222222223,
    0.022222222222222223,
    0.022222222222222223,
    0.22777777777777777,
    0.29444444444444445,
    0.5833333333333334,
    0.5833333333333334,
    0.7388888888888889,
    0.7388888888888889,
    0.25555555555555554,
    0.36666666666666664,
    0.5833333333333334,
    0.5833333333333334,
    0.7666666666666667,
    0.8111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.35,
    0.35,
    0.18888888888888888,
    0.18888888888888888,
    0.5833333333333334,
    0.5833333333333334,
    0.4111111111111111,
    0.4111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.38333333333333336,
    0.45,
    0.18888888888888888,
    0.18888888888888888,
    0.6166666666666667,
    0.6833333333333333,
    0.4111111111111111,
    0.4111111111111111,
    0.17777777777777778,
    0.17777777777777778,
    0.6,
    0.6222222222222222,
    0.7222222222222222,
    0.7444444444444445,
    0.17777777777777778,
    0.17777777777777778,
    0.6,
    0.6222222222222222,
    0.7222222222222222,
    0.7444444444444445,
    0.17777777777777778,
    0.17777777777777778,
    0.6,
    0.6777777777777778,
    0.7222222222222222,
    0.8,
    0.17777777777777778,
    0.17777777777777778,
    0.6,
    0.6777777777777778,
    0.7222222222222222,
    0.8,
    0.16666666666666666,
    0.16666666666666666,
    0.35,
    0.35,
    0.3111111111111111,
    0.3111111111111111,
    0.6777777777777778,
    0.6777777777777778,
    0.4388888888888889,
    0.4388888888888889,
    0.22777777777777777,
    0.2833333333333333,
    0.6,
    0.6222222222222222,
    0.7555555555555555,
    0.7777777777777778,
    0.25555555555555554,
    0.31666666666666665,
    0.6,
    0.6222222222222222,
    0.7833333333333333,
    0.8111111111111111,
    0.16666666666666666,
    0.16666666666666666,
    0.38333333333333336,
    0.22777777777777777,
    0.5333333333333333,
    0.38333333333333336,
    0.6,
    0.7166666666666667,
    0.7222222222222222,
    0.7555555555555555,
    0.8722222222222222,
    0.25555555555555554,
    0.5,
    0.6,
    0.8333333333333334,
    0.7833333333333333,
    0.3888888888888889,
    0.3888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.18888888888888888,
    0.18888888888888888,
    0.5555555555555556,
    0.5555555555555556,
    0.6333333333333333,
    0.6333333333333333,
    0.3888888888888889,
    0.3888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.18888888888888888,
    0.18888888888888888,
    0.5555555555555556,
    0.5555555555555556,
    0.6333333333333333,
    0.6333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.1111111111111111,
    0.1111111111111111,
    0.37777777777777777,
    0.37777777777777777,
    0.40555555555555556,
    0.46111111111111114,
    0.32222222222222224,
    0.32222222222222224,
    0.3111111111111111,
    0.3111111111111111,
    0.65,
    0.65,
    0.6777777777777778,
    0.7333333333333333,
    0.40555555555555556,
    0.4722222222222222,
    0.32222222222222224,
    0.32222222222222224,
    0.3611111111111111,
    0.4222222222222222,
    0.6777777777777778,
    0.7388888888888889,
    0.7,
    0.7666666666666667,
    0.3888888888888889,
    0.3888888888888889,
    0.35,
    0.35,
    0.18888888888888888,
    0.18888888888888888,
    0.5833333333333334,
    0.5833333333333334,
    0.6333333333333333,
    0.6333333333333333,
    0.3888888888888889,
    0.3888888888888889,
    0.38333333333333336,
    0.45,
    0.18888888888888888,
    0.18888888888888888,
    0.6166666666666667,
    0.6833333333333333,
    0.6333333333333333,
    0.6333333333333333,
    0.40555555555555556,
    0.46111111111111114,
    0.35,
    0.35,
    0.3111111111111111,
    0.3111111111111111,
    0.6777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.7333333333333333,
    0.4,
    0.40555555555555556,
    0.38333333333333336,
    0.7111111111111111,
    0.7388888888888889,
    0.7388888888888889,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.15555555555555556,
    0.15555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.26666666666666666,
    0.3388888888888889,
    0.3388888888888889,
    0.2111111111111111,
    0.3611111111111111,
    0.5777777777777777,
    0.2111111111111111,
    0.26666666666666666,
    0.37222222222222223,
    0.37222222222222223,
    0.2111111111111111,
    0.39444444444444443,
    0.6111111111111112,
    0.45,
    0.45,
    0.4722222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.5166666666666667,
    0.45555555555555555,
    0.45555555555555555,
    0.2111111111111111,
    0.22777777777777777,
    0.45555555555555555,
    0.2111111111111111,
    0.5888888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.2111111111111111,
    0.22777777777777777,
    0.5333333333333333,
    0.2111111111111111,
    0.6666666666666666,
    0.45555555555555555,
    0.45555555555555555,
    0.23333333333333334,
    0.25,
    0.45555555555555555,
    0.23333333333333334,
    0.6111111111111112,
    0.5333333333333333,
    0.5333333333333333,
    0.23333333333333334,
    0.25,
    0.5333333333333333,
    0.23333333333333334,
    0.6888888888888889,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.49444444444444446,
    0.5,
    0.25,
    0.26666666666666666,
    0.49444444444444446,
    0.25,
    0.6277777777777778,
    0.36666666666666664,
    0.38333333333333336,
    0.4222222222222222,
    0.2111111111111111,
    0.26666666666666666,
    0.3388888888888889,
    0.3388888888888889,
    0.2111111111111111,
    0.3611111111111111,
    0.5777777777777777,
    0.2111111111111111,
    0.26666666666666666,
    0.37222222222222223,
    0.37222222222222223,
    0.2111111111111111,
    0.39444444444444443,
    0.6111111111111112,
    0.45,
    0.45,
    0.4722222222222222,
    0.49444444444444446,
    0.5,
    0.3,
    0.31666666666666665,
    0.49444444444444446,
    0.3,
    0.6777777777777778,
    0.7055555555555556,
    0.7222222222222222,
    0.7277777777777777,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.29444444444444445,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.36666666666666664,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.65,
    0.65,
    0.65,
    0.65,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.15555555555555556,
    0.15555555555555556,
    0.2111111111111111,
    0.2611111111111111,
    0.31666666666666665,
    0.3388888888888889,
    0.3388888888888889,
    0.2611111111111111,
    0.3611111111111111,
    0.6277777777777778,
    0.2611111111111111,
    0.31666666666666665,
    0.37222222222222223,
    0.37222222222222223,
    0.2611111111111111,
    0.39444444444444443,
    0.6611111111111111,
    0.45,
    0.45,
    0.4722222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.5166666666666667,
    0.6,
    0.6,
    0.2111111111111111,
    0.22777777777777777,
    0.6,
    0.2111111111111111,
    0.7333333333333333,
    0.6777777777777778,
    0.6777777777777778,
    0.2111111111111111,
    0.22777777777777777,
    0.6777777777777778,
    0.2111111111111111,
    0.8111111111111111,
    0.6,
    0.6,
    0.23333333333333334,
    0.25,
    0.6,
    0.23333333333333334,
    0.7555555555555555,
    0.6777777777777778,
    0.6777777777777778,
    0.23333333333333334,
    0.25,
    0.6777777777777778,
    0.23333333333333334,
    0.8333333333333334,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.6388888888888888,
    0.6444444444444445,
    0.25,
    0.26666666666666666,
    0.6388888888888888,
    0.25,
    0.7722222222222223,
    0.36666666666666664,
    0.38333333333333336,
    0.4222222222222222,
    0.2611111111111111,
    0.31666666666666665,
    0.3388888888888889,
    0.3388888888888889,
    0.2611111111111111,
    0.3611111111111111,
    0.6277777777777778,
    0.2611111111111111,
    0.31666666666666665,
    0.37222222222222223,
    0.37222222222222223,
    0.2611111111111111,
    0.39444444444444443,
    0.6611111111111111,
    0.45,
    0.45,
    0.4722222222222222,
    0.6388888888888888,
    0.6444444444444445,
    0.3,
    0.31666666666666665,
    0.6388888888888888,
    0.3,
    0.8222222222222222,
    0.7055555555555556,
    0.7222222222222222,
    0.7277777777777777,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.15555555555555556,
    0.15555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.26666666666666666,
    0.43333333333333335,
    0.4388888888888889,
    0.2111111111111111,
    0.43333333333333335,
    0.5777777777777777,
    0.2111111111111111,
    0.26666666666666666,
    0.4777777777777778,
    0.48333333333333334,
    0.2111111111111111,
    0.4777777777777778,
    0.6222222222222222,
    0.5444444444444444,
    0.55,
    0.5444444444444444,
    0.5888888888888889,
    0.5944444444444444,
    0.5888888888888889,
    0.45555555555555555,
    0.45555555555555555,
    0.2611111111111111,
    0.26666666666666666,
    0.45555555555555555,
    0.2611111111111111,
    0.5888888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.2611111111111111,
    0.26666666666666666,
    0.5333333333333333,
    0.2611111111111111,
    0.6666666666666666,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.45555555555555555,
    0.45555555555555555,
    0.42777777777777776,
    0.43333333333333335,
    0.45555555555555555,
    0.42777777777777776,
    0.7555555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.42777777777777776,
    0.43333333333333335,
    0.5333333333333333,
    0.42777777777777776,
    0.8333333333333334,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.49444444444444446,
    0.5,
    0.3,
    0.3055555555555556,
    0.49444444444444446,
    0.3,
    0.6277777777777778,
    0.4166666666666667,
    0.4222222222222222,
    0.4722222222222222,
    0.2111111111111111,
    0.26666666666666666,
    0.43333333333333335,
    0.4388888888888889,
    0.2111111111111111,
    0.43333333333333335,
    0.5777777777777777,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.2111111111111111,
    0.26666666666666666,
    0.6777777777777778,
    0.6833333333333333,
    0.2111111111111111,
    0.6777777777777778,
    0.8222222222222222,
    0.5444444444444444,
    0.55,
    0.5444444444444444,
    0.49444444444444446,
    0.5,
    0.5,
    0.5055555555555555,
    0.49444444444444446,
    0.5,
    0.8277777777777777,
    0.85,
    0.8611111111111112,
    0.85,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.15555555555555556,
    0.15555555555555556,
    0.2111111111111111,
    0.4777777777777778,
    0.5333333333333333,
    0.7111111111111111,
    0.7111111111111111,
    0.4777777777777778,
    0.7111111111111111,
    0.8444444444444444,
    0.4777777777777778,
    0.5333333333333333,
    0.7555555555555555,
    0.7555555555555555,
    0.4777777777777778,
    0.7555555555555555,
    0.8888888888888888,
    0.8222222222222222,
    0.8222222222222222,
    0.8222222222222222,
    0.8666666666666667,
    0.8666666666666667,
    0.8666666666666667,
    0.1111111111111111,
    0.1111111111111111,
    0.16666666666666666,
    0.75,
    0.7555555555555555,
    0.5166666666666667,
    0.5722222222222222,
    0.75,
    0.5166666666666667,
    0.8833333333333333,
    0.6333333333333333,
    0.6888888888888889,
    0.6888888888888889,
    0.8611111111111112,
    0.8666666666666667,
    0.8611111111111112,
    0.22777777777777777,
    0.25,
    0.22777777777777777,
    0.25,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.027777777777777776,
    0.07777777777777778,
    0.5277777777777778,
    0.26666666666666666,
    0.5833333333333334,
    0.5277777777777778,
    0.21666666666666667,
    0.5277777777777778,
    0.027777777777777776,
    0.07777777777777778,
    0.5277777777777778,
    0.3055555555555556,
    0.5833333333333334,
    0.17777777777777778,
    0.22777777777777777,
    0.027777777777777776,
    0.36666666666666664,
    0.26666666666666666,
    0.21666666666666667,
    0.22777777777777777,
    0.027777777777777776,
    0.36666666666666664,
    0.3055555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.6111111111111112,
    0.16666666666666666,
    0.7333333333333333,
    0.6111111111111112,
    0.16666666666666666,
    0.7333333333333333,
    0.6722222222222223,
    0.16666666666666666,
    0.7944444444444444,
    0.6722222222222223,
    0.16666666666666666,
    0.7944444444444444,
    0.22777777777777777,
    0.25,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.22777777777777777,
    0.25,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.027777777777777776,
    0.07777777777777778,
    0.5277777777777778,
    0.26666666666666666,
    0.5833333333333334,
    0.35,
    0.2111111111111111,
    0.5,
    0.35,
    0.2111111111111111,
    0.5,
    0.7944444444444444,
    0.4222222222222222,
    0.7944444444444444,
    0.027777777777777776,
    0.07777777777777778,
    0.7944444444444444,
    0.5111111111111111,
    0.85,
    0.17777777777777778,
    0.22777777777777777,
    0.027777777777777776,
    0.36666666666666664,
    0.26666666666666666,
    0.6277777777777778,
    0.2111111111111111,
    0.7777777777777778,
    0.6277777777777778,
    0.2111111111111111,
    0.7777777777777778,
    0.4222222222222222,
    0.22777777777777777,
    0.027777777777777776,
    0.36666666666666664,
    0.5111111111111111,
    0.4888888888888889,
    0.5611111111111111,
    0.5166666666666667,
    0.5888888888888889,
    0.4888888888888889,
    0.5611111111111111,
    0.5166666666666667,
    0.5888888888888889,
    0.4888888888888889,
    0.5611111111111111,
    0.5166666666666667,
    0.5888888888888889,
    0.4888888888888889,
    0.5611111111111111,
    0.5166666666666667,
    0.5888888888888889,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.4888888888888889,
    0.5611111111111111,
    0.5555555555555556,
    0.6277777777777778,
    0.4888888888888889,
    0.5611111111111111,
    0.5833333333333334,
    0.6555555555555556,
    0.4888888888888889,
    0.5611111111111111,
    0.5555555555555556,
    0.6277777777777778,
    0.4888888888888889,
    0.5611111111111111,
    0.5833333333333334,
    0.6555555555555556,
    0.6222222222222222,
    0.6444444444444445,
    0.6222222222222222,
    0.6444444444444445,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.08333333333333333,
    0.1111111111111111,
    0.5277777777777778,
    0.32222222222222224,
    0.6166666666666667,
    0.5277777777777778,
    0.21666666666666667,
    0.5277777777777778,
    0.08333333333333333,
    0.1111111111111111,
    0.5277777777777778,
    0.3611111111111111,
    0.6166666666666667,
    0.17777777777777778,
    0.6222222222222222,
    0.08333333333333333,
    0.7611111111111111,
    0.32222222222222224,
    0.21666666666666667,
    0.6222222222222222,
    0.08333333333333333,
    0.7611111111111111,
    0.3611111111111111,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.5,
    0.5,
    0.5222222222222223,
    0.5222222222222223,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.3333333333333333,
    0.16666666666666666,
    0.45555555555555555,
    0.6444444444444445,
    0.16666666666666666,
    0.7666666666666667,
    0.6444444444444445,
    0.16666666666666666,
    0.7666666666666667,
    0.7,
    0.16666666666666666,
    0.8222222222222222,
    0.7222222222222222,
    0.16666666666666666,
    0.8444444444444444,
    0.6222222222222222,
    0.6444444444444445,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.6222222222222222,
    0.6444444444444445,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.08333333333333333,
    0.1111111111111111,
    0.5277777777777778,
    0.32222222222222224,
    0.6166666666666667,
    0.35,
    0.2111111111111111,
    0.5,
    0.35,
    0.2111111111111111,
    0.5,
    0.7944444444444444,
    0.4222222222222222,
    0.7944444444444444,
    0.08333333333333333,
    0.1111111111111111,
    0.7944444444444444,
    0.5666666666666667,
    0.8833333333333333,
    0.17777777777777778,
    0.6222222222222222,
    0.08333333333333333,
    0.7611111111111111,
    0.32222222222222224,
    0.6611111111111111,
    0.2111111111111111,
    0.8111111111111111,
    0.6611111111111111,
    0.2111111111111111,
    0.8111111111111111,
    0.4222222222222222,
    0.6222222222222222,
    0.08333333333333333,
    0.7611111111111111,
    0.5666666666666667,
    0.22777777777777777,
    0.25,
    0.22777777777777777,
    0.25,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.07222222222222222,
    0.12222222222222222,
    0.5277777777777778,
    0.26666666666666666,
    0.5833333333333334,
    0.5277777777777778,
    0.21666666666666667,
    0.5277777777777778,
    0.07222222222222222,
    0.12222222222222222,
    0.5277777777777778,
    0.3055555555555556,
    0.5833333333333334,
    0.17777777777777778,
    0.22777777777777777,
    0.07222222222222222,
    0.4111111111111111,
    0.26666666666666666,
    0.21666666666666667,
    0.22777777777777777,
    0.07222222222222222,
    0.4111111111111111,
    0.3055555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.4722222222222222,
    0.37222222222222223,
    0.49444444444444446,
    0.6,
    0.37222222222222223,
    0.5166666666666667,
    0.6222222222222222,
    0.37222222222222223,
    0.49444444444444446,
    0.6,
    0.37222222222222223,
    0.5166666666666667,
    0.6222222222222222,
    0.6111111111111112,
    0.49444444444444446,
    0.8166666666666667,
    0.6111111111111112,
    0.5166666666666667,
    0.8388888888888889,
    0.6722222222222223,
    0.49444444444444446,
    0.8777777777777778,
    0.6722222222222223,
    0.5166666666666667,
    0.9,
    0.22777777777777777,
    0.25,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.22777777777777777,
    0.25,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.07222222222222222,
    0.12222222222222222,
    0.5277777777777778,
    0.26666666666666666,
    0.5833333333333334,
    0.3888888888888889,
    0.5277777777777778,
    0.6333333333333333,
    0.3888888888888889,
    0.5555555555555556,
    0.6611111111111111,
    0.8333333333333334,
    0.6666666666666666,
    0.8555555555555555,
    0.07222222222222222,
    0.12222222222222222,
    0.8333333333333334,
    0.7555555555555555,
    0.9111111111111111,
    0.17777777777777778,
    0.22777777777777777,
    0.07222222222222222,
    0.4111111111111111,
    0.26666666666666666,
    0.6277777777777778,
    0.5277777777777778,
    0.85,
    0.6277777777777778,
    0.5555555555555556,
    0.8777777777777778,
    0.6666666666666666,
    0.22777777777777777,
    0.07222222222222222,
    0.4111111111111111,
    0.7555555555555555,
    0.6277777777777778,
    0.37222222222222223,
    0.65,
    0.37222222222222223,
    0.6277777777777778,
    0.37222222222222223,
    0.65,
    0.37222222222222223,
    0.5277777777777778,
    0.17777777777777778,
    0.5277777777777778,
    0.43333333333333335,
    0.43333333333333335,
    0.5277777777777778,
    0.5777777777777777,
    0.8444444444444444,
    0.5277777777777778,
    0.21666666666666667,
    0.5277777777777778,
    0.5,
    0.5,
    0.5277777777777778,
    0.6388888888888888,
    0.8666666666666667,
    0.17777777777777778,
    0.6277777777777778,
    0.6555555555555556,
    0.8611111111111112,
    0.8,
    0.21666666666666667,
    0.6277777777777778,
    0.7,
    0.9055555555555556,
    0.8388888888888889,
    0.6611111111111111,
    0.3888888888888889,
    0.6833333333333333,
    0.3888888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.17777777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5777777777777777,
    0.5277777777777778,
    0.8444444444444444,
    0.8,
    0.8333333333333334,
    0.9055555555555556,
    0.8333333333333334,
    0.17777777777777778,
    0.6611111111111111,
    0.6722222222222223,
    0.8944444444444445,
    0.8166666666666667,
    0.8,
    0.03888888888888889,
    0.03888888888888889,
    0.25555555555555554,
    0.29444444444444445,
    0.25555555555555554,
    0.29444444444444445,
    0.3277777777777778,
    0.3277777777777778,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.12222222222222222,
    0.37777777777777777,
    0.28888888888888886,
    0.28888888888888886,
    0.2722222222222222,
    0.29444444444444445,
    0.45,
    0.5333333333333333,
    0.12222222222222222,
    0.6388888888888888,
    0.28888888888888886,
    0.28888888888888886,
    0.5333333333333333,
    0.29444444444444445,
    0.7111111111111111,
    0.03888888888888889,
    0.03888888888888889,
    0.28888888888888886,
    0.38333333333333336,
    0.6388888888888888,
    0.3388888888888889,
    0.3388888888888889,
    0.28888888888888886,
    0.48333333333333334,
    0.6388888888888888,
    0.45555555555555555,
    0.3388888888888889,
    0.3388888888888889,
    0.5555555555555556,
    0.03888888888888889,
    0.03888888888888889,
    0.25555555555555554,
    0.29444444444444445,
    0.027777777777777776,
    0.027777777777777776,
    0.25555555555555554,
    0.29444444444444445,
    0.3277777777777778,
    0.027777777777777776,
    0.027777777777777776,
    0.3277777777777778,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.12222222222222222,
    0.37777777777777777,
    0.3388888888888889,
    0.3388888888888889,
    0.2722222222222222,
    0.34444444444444444,
    0.5,
    0.5333333333333333,
    0.12222222222222222,
    0.6388888888888888,
    0.3388888888888889,
    0.3388888888888889,
    0.5333333333333333,
    0.34444444444444444,
    0.7611111111111111,
    0.03888888888888889,
    0.03888888888888889,
    0.28888888888888886,
    0.38333333333333336,
    0.6388888888888888,
    0.3888888888888889,
    0.3888888888888889,
    0.28888888888888886,
    0.48333333333333334,
    0.6388888888888888,
    0.45555555555555555,
    0.3888888888888889,
    0.3888888888888889,
    0.5555555555555556,
    0.45555555555555555,
    0.13333333333333333,
    0.5833333333333334,
    0.45555555555555555,
    0.13333333333333333,
    0.5833333333333334,
    0.45555555555555555,
    0.16666666666666666,
    0.6166666666666667,
    0.45555555555555555,
    0.2,
    0.65,
    0.45555555555555555,
    0.13333333333333333,
    0.5833333333333334,
    0.45555555555555555,
    0.13333333333333333,
    0.5833333333333334,
    0.45555555555555555,
    0.16666666666666666,
    0.6166666666666667,
    0.45555555555555555,
    0.2,
    0.65,
    0.09444444444444444,
    0.09444444444444444,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.28888888888888886,
    0.28888888888888886,
    0.3888888888888889,
    0.3888888888888889,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.09444444444444444,
    0.09444444444444444,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.35,
    0.35,
    0.45,
    0.45,
    0.45555555555555555,
    0.21666666666666667,
    0.5833333333333334,
    0.45555555555555555,
    0.24444444444444444,
    0.5833333333333334,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.45555555555555555,
    0.25,
    0.6166666666666667,
    0.3111111111111111,
    0.3111111111111111,
    0.45555555555555555,
    0.4222222222222222,
    0.7611111111111111,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.45555555555555555,
    0.21666666666666667,
    0.5833333333333334,
    0.45555555555555555,
    0.24444444444444444,
    0.5833333333333334,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.45555555555555555,
    0.25,
    0.6166666666666667,
    0.35,
    0.35,
    0.45555555555555555,
    0.46111111111111114,
    0.8,
    0.22777777777777777,
    0.22777777777777777,
    0.2611111111111111,
    0.3,
    0.3111111111111111,
    0.35,
    0.5166666666666667,
    0.5166666666666667,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.12222222222222222,
    0.37777777777777777,
    0.28888888888888886,
    0.28888888888888886,
    0.2722222222222222,
    0.29444444444444445,
    0.45,
    0.5333333333333333,
    0.12222222222222222,
    0.6388888888888888,
    0.28888888888888886,
    0.28888888888888886,
    0.5333333333333333,
    0.29444444444444445,
    0.7111111111111111,
    0.22777777777777777,
    0.22777777777777777,
    0.28888888888888886,
    0.3888888888888889,
    0.6444444444444445,
    0.3388888888888889,
    0.3388888888888889,
    0.28888888888888886,
    0.5388888888888889,
    0.6944444444444444,
    0.6444444444444445,
    0.3388888888888889,
    0.3388888888888889,
    0.7444444444444445,
    0.09444444444444444,
    0.09444444444444444,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.28888888888888886,
    0.28888888888888886,
    0.3888888888888889,
    0.3888888888888889,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.005555555555555556,
    0.09444444444444444,
    0.09444444444444444,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.45555555555555555,
    0.45555555555555555,
    0.3111111111111111,
    0.3388888888888889,
    0.2611111111111111,
    0.3,
    0.3055555555555556,
    0.3055555555555556,
    0.4444444444444444,
    0.48333333333333334,
    0.6,
    0.37777777777777777,
    0.37777777777777777,
    0.6277777777777778,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.4111111111111111,
    0.2722222222222222,
    0.12222222222222222,
    0.37777777777777777,
    0.3888888888888889,
    0.3888888888888889,
    0.2722222222222222,
    0.39444444444444443,
    0.55,
    0.5333333333333333,
    0.12222222222222222,
    0.6388888888888888,
    0.3888888888888889,
    0.3888888888888889,
    0.5333333333333333,
    0.39444444444444443,
    0.8111111111111111,
    0.3111111111111111,
    0.3388888888888889,
    0.28888888888888886,
    0.3888888888888889,
    0.6444444444444445,
    0.6666666666666666,
    0.6666666666666666,
    0.28888888888888886,
    0.6722222222222223,
    0.8277777777777777,
    0.7277777777777777,
    0.7388888888888889,
    0.7388888888888889,
    0.8555555555555555,
    0.03888888888888889,
    0.03888888888888889,
    0.25555555555555554,
    0.29444444444444445,
    0.25555555555555554,
    0.29444444444444445,
    0.3277777777777778,
    0.3277777777777778,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.32222222222222224,
    0.12222222222222222,
    0.42777777777777776,
    0.32222222222222224,
    0.37777777777777777,
    0.36666666666666664,
    0.32222222222222224,
    0.5444444444444444,
    0.6611111111111111,
    0.12222222222222222,
    0.7666666666666667,
    0.32222222222222224,
    0.37777777777777777,
    0.6611111111111111,
    0.32222222222222224,
    0.8388888888888889,
    0.03888888888888889,
    0.03888888888888889,
    0.3388888888888889,
    0.38333333333333336,
    0.6888888888888889,
    0.37222222222222223,
    0.42777777777777776,
    0.38333333333333336,
    0.5111111111111111,
    0.7333333333333333,
    0.45555555555555555,
    0.37222222222222223,
    0.42777777777777776,
    0.5833333333333334,
    0.13333333333333333,
    0.5388888888888889,
    0.6666666666666666,
    0.13333333333333333,
    0.5388888888888889,
    0.6666666666666666,
    0.16666666666666666,
    0.5388888888888889,
    0.7,
    0.2,
    0.5388888888888889,
    0.7333333333333333,
    0.13333333333333333,
    0.5388888888888889,
    0.6666666666666666,
    0.13333333333333333,
    0.5388888888888889,
    0.6666666666666666,
    0.16666666666666666,
    0.5388888888888889,
    0.7,
    0.2,
    0.5388888888888889,
    0.7333333333333333,
    0.03888888888888889,
    0.03888888888888889,
    0.25555555555555554,
    0.29444444444444445,
    0.027777777777777776,
    0.027777777777777776,
    0.25555555555555554,
    0.29444444444444445,
    0.3277777777777778,
    0.027777777777777776,
    0.027777777777777776,
    0.3277777777777778,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.5611111111111111,
    0.32222222222222224,
    0.12222222222222222,
    0.42777777777777776,
    0.21666666666666667,
    0.6055555555555555,
    0.7333333333333333,
    0.5055555555555555,
    0.6055555555555555,
    0.7333333333333333,
    0.6833333333333333,
    0.12222222222222222,
    0.7888888888888889,
    0.25,
    0.6055555555555555,
    0.7666666666666667,
    0.6833333333333333,
    0.6055555555555555,
    0.9111111111111111,
    0.03888888888888889,
    0.03888888888888889,
    0.3388888888888889,
    0.38333333333333336,
    0.6888888888888889,
    0.21666666666666667,
    0.6555555555555556,
    0.7833333333333333,
    0.5222222222222223,
    0.7444444444444445,
    0.8722222222222222,
    0.45555555555555555,
    0.25,
    0.6555555555555556,
    0.8166666666666667,
    0.8166666666666667,
    0.22777777777777777,
    0.22777777777777777,
    0.2611111111111111,
    0.3,
    0.3111111111111111,
    0.35,
    0.5166666666666667,
    0.5166666666666667,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.32222222222222224,
    0.12222222222222222,
    0.42777777777777776,
    0.32222222222222224,
    0.37777777777777777,
    0.36666666666666664,
    0.32222222222222224,
    0.5444444444444444,
    0.6611111111111111,
    0.12222222222222222,
    0.7666666666666667,
    0.32222222222222224,
    0.37777777777777777,
    0.6611111111111111,
    0.32222222222222224,
    0.8388888888888889,
    0.22777777777777777,
    0.22777777777777777,
    0.3388888888888889,
    0.3888888888888889,
    0.6944444444444444,
    0.37222222222222223,
    0.42777777777777776,
    0.38333333333333336,
    0.5666666666666667,
    0.7888888888888889,
    0.6444444444444445,
    0.37222222222222223,
    0.42777777777777776,
    0.7722222222222223,
    0.3111111111111111,
    0.12222222222222222,
    0.32222222222222224,
    0.42777777777777776,
    0.6,
    0.2611111111111111,
    0.3,
    0.6277777777777778,
    0.6277777777777778,
    0.7666666666666667,
    0.8055555555555556,
    0.6,
    0.12222222222222222,
    0.75,
    0.8555555555555555,
    0.8888888888888888,
    0.3111111111111111,
    0.3888888888888889,
    0.3388888888888889,
    0.6944444444444444,
    0.6166666666666667,
    0.7277777777777777,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.2388888888888889,
    0.2388888888888889,
    0.19444444444444445,
    0.19444444444444445,
    0.37777777777777777,
    0.37777777777777777,
    0.25,
    0.25,
    0.13333333333333333,
    0.13333333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.4444444444444444,
    0.4444444444444444,
    0.35555555555555557,
    0.35555555555555557,
    0.5833333333333334,
    0.5833333333333334,
    0.2388888888888889,
    0.2388888888888889,
    0.19444444444444445,
    0.19444444444444445,
    0.37777777777777777,
    0.37777777777777777,
    0.25,
    0.25,
    0.13333333333333333,
    0.13333333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.4444444444444444,
    0.4444444444444444,
    0.35555555555555557,
    0.35555555555555557,
    0.5833333333333334,
    0.5833333333333334,
    0.39444444444444443,
    0.19444444444444445,
    0.19444444444444445,
    0.4777777777777778,
    0.3,
    0.28888888888888886,
    0.5222222222222223,
    0.13333333333333333,
    0.13333333333333333,
    0.3,
    0.39444444444444443,
    0.6277777777777778,
    0.5611111111111111,
    0.35555555555555557,
    0.35555555555555557,
    0.6444444444444445,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.39444444444444443,
    0.19444444444444445,
    0.19444444444444445,
    0.4777777777777778,
    0.3,
    0.28888888888888886,
    0.5222222222222223,
    0.13333333333333333,
    0.13333333333333333,
    0.3,
    0.39444444444444443,
    0.6277777777777778,
    0.5611111111111111,
    0.35555555555555557,
    0.35555555555555557,
    0.6444444444444445,
    0.11666666666666667,
    0.11666666666666667,
    0.18333333333333332,
    0.18333333333333332,
    0.11666666666666667,
    0.11666666666666667,
    0.18333333333333332,
    0.18333333333333332,
    0.23333333333333334,
    0.23333333333333334,
    0.2611111111111111,
    0.2611111111111111,
    0.40555555555555556,
    0.40555555555555556,
    0.23333333333333334,
    0.23333333333333334,
    0.2611111111111111,
    0.2611111111111111,
    0.40555555555555556,
    0.40555555555555556,
    0.2722222222222222,
    0.2722222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.5,
    0.5,
    0.2722222222222222,
    0.2722222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.5,
    0.5,
    0.2611111111111111,
    0.26666666666666666,
    0.2611111111111111,
    0.26666666666666666,
    0.1,
    0.1,
    0.1,
    0.1,
    0.3611111111111111,
    0.36666666666666664,
    0.3611111111111111,
    0.36666666666666664,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.3888888888888889,
    0.40555555555555556,
    0.3888888888888889,
    0.40555555555555556,
    0.1,
    0.1,
    0.1,
    0.1,
    0.4888888888888889,
    0.5055555555555555,
    0.4888888888888889,
    0.5055555555555555,
    0.11666666666666667,
    0.2611111111111111,
    0.38333333333333336,
    0.18333333333333332,
    0.2611111111111111,
    0.45,
    0.1,
    0.1,
    0.1,
    0.1,
    0.11666666666666667,
    0.3611111111111111,
    0.48333333333333334,
    0.18333333333333332,
    0.3611111111111111,
    0.55,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.24444444444444444,
    0.4777777777777778,
    0.4111111111111111,
    0.24444444444444444,
    0.6222222222222222,
    0.23333333333333334,
    0.23333333333333334,
    0.26666666666666666,
    0.24444444444444444,
    0.4777777777777778,
    0.4111111111111111,
    0.24444444444444444,
    0.6222222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.35555555555555557,
    0.3888888888888889,
    0.6222222222222222,
    0.5,
    0.3888888888888889,
    0.7666666666666667,
    0.1,
    0.1,
    0.1,
    0.1,
    0.2722222222222222,
    0.2722222222222222,
    0.35555555555555557,
    0.4888888888888889,
    0.7222222222222222,
    0.5,
    0.4888888888888889,
    0.8666666666666667,
    0.13333333333333333,
    0.14444444444444443,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.13333333333333333,
    0.14444444444444443,
    0.40555555555555556,
    0.40555555555555556,
    0.2611111111111111,
    0.2611111111111111,
    0.5777777777777777,
    0.5777777777777777,
    0.40555555555555556,
    0.40555555555555556,
    0.2611111111111111,
    0.2611111111111111,
    0.5777777777777777,
    0.5777777777777777,
    0.37222222222222223,
    0.38333333333333336,
    0.3,
    0.3388888888888889,
    0.3,
    0.3388888888888889,
    0.37222222222222223,
    0.38333333333333336,
    0.2388888888888889,
    0.2388888888888889,
    0.34444444444444444,
    0.35,
    0.5222222222222223,
    0.5277777777777778,
    0.25,
    0.25,
    0.24444444444444444,
    0.24444444444444444,
    0.4666666666666667,
    0.4666666666666667,
    0.4444444444444444,
    0.4444444444444444,
    0.5055555555555555,
    0.5111111111111111,
    0.7277777777777777,
    0.7333333333333333,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.24444444444444444,
    0.2611111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.4722222222222222,
    0.4888888888888889,
    0.65,
    0.6666666666666666,
    0.25,
    0.25,
    0.24444444444444444,
    0.24444444444444444,
    0.4666666666666667,
    0.4666666666666667,
    0.4444444444444444,
    0.4444444444444444,
    0.6333333333333333,
    0.65,
    0.8555555555555555,
    0.8722222222222222,
    0.39444444444444443,
    0.13333333333333333,
    0.34444444444444444,
    0.4666666666666667,
    0.6,
    0.3,
    0.28888888888888886,
    0.5222222222222223,
    0.24444444444444444,
    0.24444444444444444,
    0.3,
    0.5055555555555555,
    0.7388888888888889,
    0.5611111111111111,
    0.13333333333333333,
    0.5055555555555555,
    0.6277777777777778,
    0.7666666666666667,
    0.40555555555555556,
    0.40555555555555556,
    0.26666666666666666,
    0.24444444444444444,
    0.4777777777777778,
    0.5833333333333334,
    0.24444444444444444,
    0.7944444444444444,
    0.40555555555555556,
    0.40555555555555556,
    0.26666666666666666,
    0.24444444444444444,
    0.4777777777777778,
    0.5833333333333334,
    0.24444444444444444,
    0.7944444444444444,
    0.39444444444444443,
    0.37222222222222223,
    0.4722222222222222,
    0.7055555555555556,
    0.7277777777777777,
    0.3,
    0.28888888888888886,
    0.5222222222222223,
    0.24444444444444444,
    0.24444444444444444,
    0.3,
    0.5055555555555555,
    0.7388888888888889,
    0.5611111111111111,
    0.37222222222222223,
    0.6333333333333333,
    0.8666666666666667,
    0.8944444444444445,
    0.4222222222222222,
    0.46111111111111114,
    0.4222222222222222,
    0.46111111111111114,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.2611111111111111,
    0.26666666666666666,
    0.2611111111111111,
    0.26666666666666666,
    0.5777777777777777,
    0.5833333333333334,
    0.5777777777777777,
    0.5833333333333334,
    0.5611111111111111,
    0.6,
    0.5611111111111111,
    0.6,
    0.2388888888888889,
    0.2388888888888889,
    0.19444444444444445,
    0.19444444444444445,
    0.37777777777777777,
    0.37777777777777777,
    0.4222222222222222,
    0.4222222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.5277777777777778,
    0.5277777777777778,
    0.6166666666666667,
    0.6166666666666667,
    0.5777777777777777,
    0.5777777777777777,
    0.7555555555555555,
    0.7555555555555555,
    0.11666666666666667,
    0.11666666666666667,
    0.18333333333333332,
    0.18333333333333332,
    0.11666666666666667,
    0.11666666666666667,
    0.18333333333333332,
    0.18333333333333332,
    0.2388888888888889,
    0.2388888888888889,
    0.19444444444444445,
    0.19444444444444445,
    0.37777777777777777,
    0.37777777777777777,
    0.5166666666666667,
    0.5166666666666667,
    0.39444444444444443,
    0.39444444444444443,
    0.6222222222222222,
    0.6222222222222222,
    0.7111111111111111,
    0.7111111111111111,
    0.6166666666666667,
    0.6166666666666667,
    0.85,
    0.85,
    0.39444444444444443,
    0.19444444444444445,
    0.19444444444444445,
    0.4777777777777778,
    0.4222222222222222,
    0.42777777777777776,
    0.6444444444444445,
    0.35555555555555557,
    0.35555555555555557,
    0.4222222222222222,
    0.5333333333333333,
    0.75,
    0.7,
    0.5777777777777777,
    0.5777777777777777,
    0.7833333333333333,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.2611111111111111,
    0.11666666666666667,
    0.38333333333333336,
    0.2611111111111111,
    0.18333333333333332,
    0.45,
    0.5777777777777777,
    0.11666666666666667,
    0.7,
    0.5777777777777777,
    0.18333333333333332,
    0.7666666666666667,
    0.39444444444444443,
    0.19444444444444445,
    0.19444444444444445,
    0.4777777777777778,
    0.5611111111111111,
    0.5166666666666667,
    0.7833333333333333,
    0.39444444444444443,
    0.39444444444444443,
    0.5611111111111111,
    0.6222222222222222,
    0.8888888888888888,
    0.7888888888888889,
    0.6166666666666667,
    0.6166666666666667,
    0.8722222222222222,
    0.13333333333333333,
    0.14444444444444443,
    0.4222222222222222,
    0.46111111111111114,
    0.4222222222222222,
    0.46111111111111114,
    0.13333333333333333,
    0.14444444444444443,
    0.4888888888888889,
    0.4888888888888889,
    0.4222222222222222,
    0.4222222222222222,
    0.6611111111111111,
    0.6611111111111111,
    0.34444444444444444,
    0.35,
    0.2388888888888889,
    0.2388888888888889,
    0.5222222222222223,
    0.5277777777777778,
    0.7277777777777777,
    0.7333333333333333,
    0.6166666666666667,
    0.6166666666666667,
    0.9,
    0.9055555555555556,
    0.5333333333333333,
    0.5444444444444444,
    0.6444444444444445,
    0.6833333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.8222222222222222,
    0.8611111111111112,
    0.7277777777777777,
    0.7388888888888889,
    0.39444444444444443,
    0.13333333333333333,
    0.34444444444444444,
    0.4666666666666667,
    0.6,
    0.4222222222222222,
    0.42777777777777776,
    0.6444444444444445,
    0.4888888888888889,
    0.4888888888888889,
    0.4222222222222222,
    0.6666666666666666,
    0.8833333333333333,
    0.7,
    0.13333333333333333,
    0.7277777777777777,
    0.85,
    0.9055555555555556,
    0.39444444444444443,
    0.5333333333333333,
    0.6444444444444445,
    0.8666666666666667,
    0.9,
    0.8055555555555556,
    0.24444444444444444,
    0.24444444444444444,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.2722222222222222,
    0.24444444444444444,
    0.24444444444444444,
    0.2722222222222222,
    0.03333333333333333,
    0.06111111111111111,
    0.03333333333333333,
    0.06111111111111111,
    0.37222222222222223,
    0.3888888888888889,
    0.37222222222222223,
    0.3888888888888889,
    0.03333333333333333,
    0.37222222222222223,
    0.45,
    0.03333333333333333,
    0.37222222222222223,
    0.45,
    0.24444444444444444,
    0.24444444444444444,
    0.5055555555555555,
    0.5222222222222223,
    0.5055555555555555,
    0.5222222222222223,
    0.5444444444444444,
    0.24444444444444444,
    0.24444444444444444,
    0.5444444444444444,
    0.49444444444444446,
    0.49444444444444446,
    0.4166666666666667,
    0.4166666666666667,
    0.6888888888888889,
    0.6888888888888889,
    0.49444444444444446,
    0.49444444444444446,
    0.4166666666666667,
    0.4166666666666667,
    0.6888888888888889,
    0.6888888888888889,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.13333333333333333,
    0.14444444444444443,
    0.5777777777777777,
    0.5777777777777777,
    0.4166666666666667,
    0.4166666666666667,
    0.7722222222222223,
    0.7722222222222223,
    0.5777777777777777,
    0.5888888888888889,
    0.4166666666666667,
    0.4166666666666667,
    0.7722222222222223,
    0.7833333333333333,
    0.6333333333333333,
    0.6333333333333333,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.2722222222222222,
    0.6333333333333333,
    0.6333333333333333,
    0.2722222222222222,
    0.19444444444444445,
    0.2222222222222222,
    0.19444444444444445,
    0.2222222222222222,
    0.37222222222222223,
    0.3888888888888889,
    0.37222222222222223,
    0.3888888888888889,
    0.19444444444444445,
    0.37222222222222223,
    0.6111111111111112,
    0.19444444444444445,
    0.37222222222222223,
    0.6111111111111112,
    0.6333333333333333,
    0.6333333333333333,
    0.5055555555555555,
    0.5222222222222223,
    0.5055555555555555,
    0.5222222222222223,
    0.5444444444444444,
    0.6333333333333333,
    0.6333333333333333,
    0.5444444444444444,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.11666666666666667,
    0.12222222222222222,
    0.14444444444444443,
    0.16111111111111112,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.23333333333333334,
    0.11666666666666667,
    0.12777777777777777,
    0.14444444444444443,
    0.15555555555555556,
    0.42777777777777776,
    0.13333333333333333,
    0.1388888888888889,
    0.16111111111111112,
    0.17777777777777778,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.23333333333333334,
    0.13333333333333333,
    0.14444444444444443,
    0.16111111111111112,
    0.15555555555555556,
    0.4444444444444444,
    0.11666666666666667,
    0.12222222222222222,
    0.14444444444444443,
    0.16111111111111112,
    0.28888888888888886,
    0.3111111111111111,
    0.28888888888888886,
    0.3111111111111111,
    0.28888888888888886,
    0.36666666666666664,
    0.11666666666666667,
    0.12777777777777777,
    0.14444444444444443,
    0.28888888888888886,
    0.5611111111111111,
    0.13333333333333333,
    0.1388888888888889,
    0.16111111111111112,
    0.17777777777777778,
    0.28888888888888886,
    0.3111111111111111,
    0.28888888888888886,
    0.3111111111111111,
    0.28888888888888886,
    0.36666666666666664,
    0.13333333333333333,
    0.14444444444444443,
    0.16111111111111112,
    0.28888888888888886,
    0.5777777777777777,
    0.24444444444444444,
    0.24444444444444444,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.2722222222222222,
    0.24444444444444444,
    0.24444444444444444,
    0.2722222222222222,
    0.03333333333333333,
    0.06111111111111111,
    0.03333333333333333,
    0.06111111111111111,
    0.3888888888888889,
    0.39444444444444443,
    0.3888888888888889,
    0.39444444444444443,
    0.03333333333333333,
    0.3888888888888889,
    0.45,
    0.03333333333333333,
    0.3888888888888889,
    0.45,
    0.24444444444444444,
    0.24444444444444444,
    0.5222222222222223,
    0.5277777777777778,
    0.5222222222222223,
    0.5277777777777778,
    0.5611111111111111,
    0.24444444444444444,
    0.24444444444444444,
    0.5611111111111111,
    0.49444444444444446,
    0.49444444444444446,
    0.43333333333333335,
    0.43333333333333335,
    0.6888888888888889,
    0.6888888888888889,
    0.49444444444444446,
    0.49444444444444446,
    0.43333333333333335,
    0.43333333333333335,
    0.6888888888888889,
    0.6888888888888889,
    0.2111111111111111,
    0.2111111111111111,
    0.11666666666666667,
    0.12222222222222222,
    0.3333333333333333,
    0.3333333333333333,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.17777777777777778,
    0.2111111111111111,
    0.15555555555555556,
    0.3055555555555556,
    0.11666666666666667,
    0.12777777777777777,
    0.3333333333333333,
    0.15555555555555556,
    0.42777777777777776,
    0.5777777777777777,
    0.5777777777777777,
    0.5555555555555556,
    0.5611111111111111,
    0.7722222222222223,
    0.7722222222222223,
    0.15555555555555556,
    0.17777777777777778,
    0.15555555555555556,
    0.17777777777777778,
    0.5777777777777777,
    0.15555555555555556,
    0.6722222222222223,
    0.5555555555555556,
    0.5666666666666667,
    0.7722222222222223,
    0.15555555555555556,
    0.8666666666666667,
    0.65,
    0.65,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.2722222222222222,
    0.65,
    0.65,
    0.2722222222222222,
    0.2722222222222222,
    0.3,
    0.11666666666666667,
    0.12222222222222222,
    0.39444444444444443,
    0.4222222222222222,
    0.5388888888888889,
    0.5611111111111111,
    0.5388888888888889,
    0.5611111111111111,
    0.2722222222222222,
    0.5388888888888889,
    0.6888888888888889,
    0.11666666666666667,
    0.12777777777777777,
    0.39444444444444443,
    0.5388888888888889,
    0.8111111111111111,
    0.7722222222222223,
    0.7777777777777778,
    0.6722222222222223,
    0.6944444444444444,
    0.6722222222222223,
    0.6944444444444444,
    0.7111111111111111,
    0.7722222222222223,
    0.7833333333333333,
    0.7111111111111111,
    0.34444444444444444,
    0.35,
    0.25,
    0.25555555555555554,
    0.2777777777777778,
    0.29444444444444445,
    0.40555555555555556,
    0.34444444444444444,
    0.39444444444444443,
    0.43333333333333335,
    0.03333333333333333,
    0.06111111111111111,
    0.03333333333333333,
    0.06111111111111111,
    0.42777777777777776,
    0.4444444444444444,
    0.42777777777777776,
    0.4444444444444444,
    0.03333333333333333,
    0.42777777777777776,
    0.5055555555555555,
    0.03333333333333333,
    0.42777777777777776,
    0.5055555555555555,
    0.34444444444444444,
    0.35,
    0.6777777777777778,
    0.7,
    0.7055555555555556,
    0.7388888888888889,
    0.6777777777777778,
    0.34444444444444444,
    0.39444444444444443,
    0.7055555555555556,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.7666666666666667,
    0.7666666666666667,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.7666666666666667,
    0.7666666666666667,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.14444444444444443,
    0.13333333333333333,
    0.14444444444444443,
    0.5777777777777777,
    0.5777777777777777,
    0.49444444444444446,
    0.49444444444444446,
    0.85,
    0.85,
    0.5777777777777777,
    0.5888888888888889,
    0.49444444444444446,
    0.49444444444444446,
    0.85,
    0.8611111111111112,
    0.7333333333333333,
    0.7388888888888889,
    0.25,
    0.25555555555555554,
    0.2777777777777778,
    0.29444444444444445,
    0.40555555555555556,
    0.7333333333333333,
    0.7833333333333333,
    0.43333333333333335,
    0.19444444444444445,
    0.2222222222222222,
    0.19444444444444445,
    0.2222222222222222,
    0.42777777777777776,
    0.4444444444444444,
    0.42777777777777776,
    0.4444444444444444,
    0.19444444444444445,
    0.42777777777777776,
    0.6666666666666666,
    0.19444444444444445,
    0.42777777777777776,
    0.6666666666666666,
    0.7333333333333333,
    0.7388888888888889,
    0.6777777777777778,
    0.7,
    0.7055555555555556,
    0.7388888888888889,
    0.6777777777777778,
    0.7333333333333333,
    0.7833333333333333,
    0.7055555555555556,
    0.34444444444444444,
    0.35,
    0.25,
    0.25555555555555554,
    0.2111111111111111,
    0.2111111111111111,
    0.4666666666666667,
    0.4666666666666667,
    0.40555555555555556,
    0.34444444444444444,
    0.2111111111111111,
    0.4666666666666667,
    0.6222222222222222,
    0.03333333333333333,
    0.06111111111111111,
    0.03333333333333333,
    0.06111111111111111,
    0.5722222222222222,
    0.5777777777777777,
    0.49444444444444446,
    0.49444444444444446,
    0.8277777777777777,
    0.8333333333333334,
    0.03333333333333333,
    0.5722222222222222,
    0.6333333333333333,
    0.49444444444444446,
    0.49444444444444446,
    0.03333333333333333,
    0.8277777777777777,
    0.8888888888888888,
    0.34444444444444444,
    0.35,
    0.6944444444444444,
    0.7055555555555556,
    0.5777777777777777,
    0.5777777777777777,
    0.9111111111111111,
    0.9166666666666666,
    0.6944444444444444,
    0.34444444444444444,
    0.5777777777777777,
    0.8333333333333334,
    0.9111111111111111,
    0.75,
    0.7555555555555555,
    0.25,
    0.25555555555555554,
    0.2722222222222222,
    0.3,
    0.5277777777777778,
    0.5555555555555556,
    0.40555555555555556,
    0.75,
    0.2722222222222222,
    0.8722222222222222,
    0.6833333333333333,
    0.8722222222222222,
    0.8833333333333333,
    0.8722222222222222,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5555555555555556,
    0.21666666666666667,
    0.5555555555555556,
    0.5833333333333334,
    0.21666666666666667,
    0.5833333333333334,
    0.5555555555555556,
    0.21666666666666667,
    0.5555555555555556,
    0.5833333333333334,
    0.21666666666666667,
    0.5833333333333334,
    0.5888888888888889,
    0.21666666666666667,
    0.5888888888888889,
    0.21666666666666667,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5888888888888889,
    0.21666666666666667,
    0.5888888888888889,
    0.21666666666666667,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5555555555555556,
    0.21666666666666667,
    0.5555555555555556,
    0.5833333333333334,
    0.21666666666666667,
    0.5833333333333334,
    0.5555555555555556,
    0.21666666666666667,
    0.5555555555555556,
    0.5833333333333334,
    0.21666666666666667,
    0.5833333333333334,
    0.5888888888888889,
    0.21666666666666667,
    0.5888888888888889,
    0.21666666666666667,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5888888888888889,
    0.21666666666666667,
    0.5888888888888889,
    0.21666666666666667,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.3111111111111111,
    0.3111111111111111,
    0.005555555555555556,
    0.18888888888888888,
    0.23333333333333334,
    0.38333333333333336,
    0.18888888888888888,
    0.5555555555555556,
    0.3111111111111111,
    0.3111111111111111,
    0.005555555555555556,
    0.18888888888888888,
    0.23333333333333334,
    0.38333333333333336,
    0.18888888888888888,
    0.5555555555555556,
    0.14444444444444443,
    0.16666666666666666,
    0.15,
    0.17222222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.14444444444444443,
    0.5222222222222223,
    0.5222222222222223,
    0.5722222222222222,
    0.6833333333333333,
    0.15,
    0.5222222222222223,
    0.5222222222222223,
    0.5722222222222222,
    0.6888888888888889,
    0.38333333333333336,
    0.38333333333333336,
    0.3888888888888889,
    0.3888888888888889,
    0.4166666666666667,
    0.4166666666666667,
    0.4222222222222222,
    0.4222222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.49444444444444446,
    0.38333333333333336,
    0.38333333333333336,
    0.005555555555555556,
    0.5222222222222223,
    0.5222222222222223,
    0.45555555555555555,
    0.5722222222222222,
    0.7833333333333333,
    0.4166666666666667,
    0.4166666666666667,
    0.005555555555555556,
    0.5222222222222223,
    0.5222222222222223,
    0.4888888888888889,
    0.5722222222222222,
    0.8166666666666667,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5944444444444444,
    0.5166666666666667,
    0.6777777777777778,
    0.6222222222222222,
    0.5166666666666667,
    0.7055555555555556,
    0.5944444444444444,
    0.5166666666666667,
    0.6777777777777778,
    0.6222222222222222,
    0.5166666666666667,
    0.7055555555555556,
    0.6555555555555556,
    0.5166666666666667,
    0.7111111111111111,
    0.5166666666666667,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.6555555555555556,
    0.5166666666666667,
    0.7111111111111111,
    0.5166666666666667,
    0.14444444444444443,
    0.16666666666666666,
    0.15,
    0.17222222222222222,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5,
    0.5,
    0.14444444444444443,
    0.5277777777777778,
    0.5277777777777778,
    0.5777777777777777,
    0.6888888888888889,
    0.15,
    0.5277777777777778,
    0.5277777777777778,
    0.5777777777777777,
    0.6944444444444444,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5944444444444444,
    0.6666666666666666,
    0.8166666666666667,
    0.6222222222222222,
    0.6666666666666666,
    0.8444444444444444,
    0.5944444444444444,
    0.6666666666666666,
    0.8166666666666667,
    0.6222222222222222,
    0.6666666666666666,
    0.8444444444444444,
    0.6555555555555556,
    0.6944444444444444,
    0.8444444444444444,
    0.7444444444444445,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.5222222222222223,
    0.6555555555555556,
    0.6944444444444444,
    0.8444444444444444,
    0.7444444444444445,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.5666666666666667,
    0.2777777777777778,
    0.5666666666666667,
    0.5888888888888889,
    0.2777777777777778,
    0.5888888888888889,
    0.14444444444444443,
    0.005555555555555556,
    0.16666666666666666,
    0.5777777777777777,
    0.35,
    0.6944444444444444,
    0.6444444444444445,
    0.35,
    0.7166666666666667,
    0.6,
    0.2777777777777778,
    0.6,
    0.2777777777777778,
    0.6277777777777778,
    0.6277777777777778,
    0.14444444444444443,
    0.6722222222222223,
    0.7611111111111111,
    0.6111111111111112,
    0.35,
    0.7277777777777777,
    0.35,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.18888888888888888,
    0.2,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.3111111111111111,
    0.3111111111111111,
    0.31666666666666665,
    0.31666666666666665,
    0.18888888888888888,
    0.005555555555555556,
    0.23333333333333334,
    0.3111111111111111,
    0.3111111111111111,
    0.18888888888888888,
    0.38333333333333336,
    0.5555555555555556,
    0.18888888888888888,
    0.005555555555555556,
    0.23333333333333334,
    0.3111111111111111,
    0.3111111111111111,
    0.18888888888888888,
    0.38333333333333336,
    0.5555555555555556,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.6111111111111112,
    0.5666666666666667,
    0.2777777777777778,
    0.5666666666666667,
    0.5888888888888889,
    0.2777777777777778,
    0.5888888888888889,
    0.38333333333333336,
    0.38333333333333336,
    0.005555555555555556,
    0.3888888888888889,
    0.3888888888888889,
    0.5777777777777777,
    0.6444444444444445,
    0.8333333333333334,
    0.6444444444444445,
    0.65,
    0.8388888888888889,
    0.6,
    0.2777777777777778,
    0.6,
    0.2777777777777778,
    0.6277777777777778,
    0.005555555555555556,
    0.6277777777777778,
    0.38333333333333336,
    0.38333333333333336,
    0.6722222222222223,
    0.45555555555555555,
    0.8611111111111112,
    0.005555555555555556,
    0.6111111111111112,
    0.6444444444444445,
    0.8666666666666667,
    0.7166666666666667,
    0.6444444444444445,
    0.6444444444444445,
    0.6444444444444445,
    0.6444444444444445,
    0.6055555555555555,
    0.5777777777777777,
    0.6888888888888889,
    0.6277777777777778,
    0.5777777777777777,
    0.7111111111111111,
    0.14444444444444443,
    0.005555555555555556,
    0.16666666666666666,
    0.6166666666666667,
    0.65,
    0.8166666666666667,
    0.6833333333333333,
    0.65,
    0.8388888888888889,
    0.6666666666666666,
    0.5777777777777777,
    0.7222222222222222,
    0.5777777777777777,
    0.6611111111111111,
    0.6611111111111111,
    0.14444444444444443,
    0.7055555555555556,
    0.7944444444444444,
    0.6777777777777778,
    0.65,
    0.85,
    0.65,
    0.005555555555555556,
    0.7666666666666667,
    0.6055555555555555,
    0.8666666666666667,
    0.7666666666666667,
    0.6277777777777778,
    0.8888888888888888,
    0.6166666666666667,
    0.6833333333333333,
    0.6666666666666666,
    0.7833333333333333,
    0.8833333333333333,
    0.8277777777777777,
    0.6777777777777778,
    0.16111111111111112,
    0.2222222222222222,
    0.4111111111111111,
    0.2222222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.17777777777777778,
    0.2222222222222222,
    0.42777777777777776,
    0.2222222222222222,
    0.26666666666666666,
    0.2777777777777778,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.5277777777777778,
    0.6444444444444445,
    0.26666666666666666,
    0.2777777777777778,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.5277777777777778,
    0.6444444444444445,
    0.16111111111111112,
    0.6222222222222222,
    0.7111111111111111,
    0.6666666666666666,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.17777777777777778,
    0.6222222222222222,
    0.7277777777777777,
    0.6666666666666666,
    0.16111111111111112,
    0.2222222222222222,
    0.4111111111111111,
    0.2222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.17777777777777778,
    0.2222222222222222,
    0.42777777777777776,
    0.2222222222222222,
    0.26666666666666666,
    0.2777777777777778,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.5277777777777778,
    0.6444444444444445,
    0.26666666666666666,
    0.2777777777777778,
    0.48333333333333334,
    0.48333333333333334,
    0.26666666666666666,
    0.5277777777777778,
    0.6444444444444445,
    0.16111111111111112,
    0.6222222222222222,
    0.7111111111111111,
    0.6666666666666666,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.17777777777777778,
    0.6222222222222222,
    0.7277777777777777,
    0.6666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.3055555555555556,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.15555555555555556,
    0.15555555555555556,
    0.1388888888888889,
    0.20555555555555555,
    0.21666666666666667,
    0.1388888888888889,
    0.37222222222222223,
    0.15555555555555556,
    0.15555555555555556,
    0.1388888888888889,
    0.20555555555555555,
    0.21666666666666667,
    0.1388888888888889,
    0.37222222222222223,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.15555555555555556,
    0.15555555555555556,
    0.35,
    0.4166666666666667,
    0.21666666666666667,
    0.35,
    0.5833333333333334,
    0.15555555555555556,
    0.15555555555555556,
    0.35,
    0.4166666666666667,
    0.21666666666666667,
    0.35,
    0.5833333333333334,
    0.16666666666666666,
    0.16666666666666666,
    0.17222222222222222,
    0.2388888888888889,
    0.25,
    0.17222222222222222,
    0.40555555555555556,
    0.16666666666666666,
    0.16666666666666666,
    0.2,
    0.26666666666666666,
    0.25,
    0.2,
    0.43333333333333335,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.4222222222222222,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.26666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.3611111111111111,
    0.42777777777777776,
    0.25,
    0.3611111111111111,
    0.5944444444444444,
    0.16666666666666666,
    0.16666666666666666,
    0.5666666666666667,
    0.6333333333333333,
    0.25,
    0.5666666666666667,
    0.8,
    0.16111111111111112,
    0.2388888888888889,
    0.4111111111111111,
    0.2388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.005555555555555556,
    0.011111111111111112,
    0.4388888888888889,
    0.4444444444444444,
    0.2222222222222222,
    0.28888888888888886,
    0.4722222222222222,
    0.28888888888888886,
    0.26666666666666666,
    0.2777777777777778,
    0.5444444444444444,
    0.5444444444444444,
    0.26666666666666666,
    0.5888888888888889,
    0.7055555555555556,
    0.26666666666666666,
    0.2777777777777778,
    0.5611111111111111,
    0.5611111111111111,
    0.26666666666666666,
    0.6055555555555555,
    0.7222222222222222,
    0.16111111111111112,
    0.6388888888888888,
    0.7111111111111111,
    0.6833333333333333,
    0.37777777777777777,
    0.37777777777777777,
    0.005555555555555556,
    0.011111111111111112,
    0.4388888888888889,
    0.4444444444444444,
    0.2222222222222222,
    0.6888888888888889,
    0.7722222222222223,
    0.7333333333333333,
    0.25,
    0.25,
    0.1388888888888889,
    0.20555555555555555,
    0.3111111111111111,
    0.1388888888888889,
    0.4666666666666667,
    0.25,
    0.25,
    0.1388888888888889,
    0.20555555555555555,
    0.3111111111111111,
    0.1388888888888889,
    0.4666666666666667,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.25,
    0.25,
    0.35,
    0.4166666666666667,
    0.3111111111111111,
    0.35,
    0.6777777777777778,
    0.25,
    0.25,
    0.35,
    0.4166666666666667,
    0.3111111111111111,
    0.35,
    0.6777777777777778,
    0.16111111111111112,
    0.2388888888888889,
    0.4111111111111111,
    0.2388888888888889,
    0.4444444444444444,
    0.4444444444444444,
    0.022222222222222223,
    0.17222222222222222,
    0.2388888888888889,
    0.5055555555555555,
    0.17222222222222222,
    0.6222222222222222,
    0.2388888888888889,
    0.4222222222222222,
    0.5888888888888889,
    0.4222222222222222,
    0.26666666666666666,
    0.2777777777777778,
    0.5444444444444444,
    0.5444444444444444,
    0.26666666666666666,
    0.5888888888888889,
    0.7055555555555556,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.26666666666666666,
    0.2777777777777778,
    0.6777777777777778,
    0.6777777777777778,
    0.26666666666666666,
    0.7222222222222222,
    0.8388888888888889,
    0.16111111111111112,
    0.6388888888888888,
    0.7111111111111111,
    0.6833333333333333,
    0.4444444444444444,
    0.4444444444444444,
    0.022222222222222223,
    0.3611111111111111,
    0.42777777777777776,
    0.5055555555555555,
    0.3611111111111111,
    0.8111111111111111,
    0.2388888888888889,
    0.8222222222222222,
    0.8888888888888888,
    0.8666666666666667,
    0.16111111111111112,
    0.2222222222222222,
    0.4111111111111111,
    0.2222222222222222,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.17777777777777778,
    0.2222222222222222,
    0.42777777777777776,
    0.2222222222222222,
    0.4222222222222222,
    0.43333333333333335,
    0.5833333333333334,
    0.5833333333333334,
    0.4222222222222222,
    0.6444444444444445,
    0.8,
    0.4222222222222222,
    0.43333333333333335,
    0.5833333333333334,
    0.5833333333333334,
    0.4222222222222222,
    0.6444444444444445,
    0.8,
    0.16111111111111112,
    0.7222222222222222,
    0.8111111111111111,
    0.7833333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.17777777777777778,
    0.7222222222222222,
    0.8277777777777777,
    0.7833333333333333,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.38333333333333336,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.016666666666666666,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.34444444444444444,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.46111111111111114,
    0.16111111111111112,
    0.2222222222222222,
    0.4111111111111111,
    0.2222222222222222,
    0.6722222222222223,
    0.6722222222222223,
    0.6722222222222223,
    0.6722222222222223,
    0.17777777777777778,
    0.2222222222222222,
    0.42777777777777776,
    0.2222222222222222,
    0.45555555555555555,
    0.4666666666666667,
    0.5944444444444444,
    0.5944444444444444,
    0.45555555555555555,
    0.6777777777777778,
    0.8333333333333334,
    0.48333333333333334,
    0.49444444444444446,
    0.5944444444444444,
    0.5944444444444444,
    0.48333333333333334,
    0.6777777777777778,
    0.8611111111111112,
    0.16111111111111112,
    0.7333333333333333,
    0.8222222222222222,
    0.8166666666666667,
    0.6722222222222223,
    0.6722222222222223,
    0.6722222222222223,
    0.6722222222222223,
    0.17777777777777778,
    0.7333333333333333,
    0.8388888888888889,
    0.8166666666666667,
    0.16111111111111112,
    0.2388888888888889,
    0.4111111111111111,
    0.2388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.005555555555555556,
    0.011111111111111112,
    0.4388888888888889,
    0.4444444444444444,
    0.2222222222222222,
    0.28888888888888886,
    0.4722222222222222,
    0.28888888888888886,
    0.4222222222222222,
    0.43333333333333335,
    0.6444444444444445,
    0.6444444444444445,
    0.4222222222222222,
    0.7055555555555556,
    0.8611111111111112,
    0.4222222222222222,
    0.43333333333333335,
    0.6611111111111111,
    0.6611111111111111,
    0.4222222222222222,
    0.7222222222222222,
    0.8777777777777778,
    0.16111111111111112,
    0.7388888888888889,
    0.8111111111111111,
    0.8,
    0.37777777777777777,
    0.37777777777777777,
    0.005555555555555556,
    0.011111111111111112,
    0.4388888888888889,
    0.4444444444444444,
    0.2222222222222222,
    0.7888888888888889,
    0.8722222222222222,
    0.85,
    0.16111111111111112,
    0.2388888888888889,
    0.4111111111111111,
    0.2388888888888889,
    0.7166666666666667,
    0.7166666666666667,
    0.022222222222222223,
    0.45555555555555555,
    0.4666666666666667,
    0.7777777777777778,
    0.45555555555555555,
    0.8944444444444445,
    0.2388888888888889,
    0.7055555555555556,
    0.8166666666666667,
    0.7055555555555556,
    0.022222222222222223,
    0.16111111111111112,
    0.8111111111111111,
    0.8833333333333333,
    0.8722222222222222,
    0.2388888888888889,
    0.011111111111111112,
    0.45,
    0.45,
    0.011111111111111112,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.011111111111111112,
    0.45,
    0.45,
    0.011111111111111112,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.011111111111111112,
    0.45,
    0.45,
    0.011111111111111112,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.011111111111111112,
    0.45,
    0.45,
    0.011111111111111112,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.25,
    0.5888888888888889,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.25,
    0.5888888888888889,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.25,
    0.5888888888888889,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.25,
    0.5888888888888889,
    0.2611111111111111,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.32222222222222224,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.2611111111111111,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.32222222222222224,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.25,
    0.2611111111111111,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.32222222222222224,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.2611111111111111,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.32222222222222224,
    0.20555555555555555,
    0.39444444444444443,
    0.5222222222222223,
    0.20555555555555555,
    0.39444444444444443,
    0.5222222222222223,
    0.20555555555555555,
    0.39444444444444443,
    0.5222222222222223,
    0.20555555555555555,
    0.39444444444444443,
    0.5222222222222223,
    0.20555555555555555,
    0.4222222222222222,
    0.55,
    0.20555555555555555,
    0.4222222222222222,
    0.55,
    0.20555555555555555,
    0.43333333333333335,
    0.5611111111111111,
    0.20555555555555555,
    0.43333333333333335,
    0.5611111111111111,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.32222222222222224,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.10555555555555556,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.15555555555555556,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.20555555555555555,
    0.55,
    0.6777777777777778,
    0.20555555555555555,
    0.6611111111111111,
    0.7888888888888889,
    0.20555555555555555,
    0.6611111111111111,
    0.7888888888888889,
    0.08888888888888889,
    0.45,
    0.45,
    0.08888888888888889,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.13333333333333333,
    0.45,
    0.45,
    0.13333333333333333,
    0.43333333333333335,
    0.39444444444444443,
    0.6555555555555556,
    0.43333333333333335,
    0.39444444444444443,
    0.6555555555555556,
    0.43333333333333335,
    0.39444444444444443,
    0.6555555555555556,
    0.43333333333333335,
    0.39444444444444443,
    0.6555555555555556,
    0.08888888888888889,
    0.45,
    0.45,
    0.08888888888888889,
    0.6055555555555555,
    0.4222222222222222,
    0.7722222222222223,
    0.6055555555555555,
    0.4222222222222222,
    0.7722222222222223,
    0.5111111111111111,
    0.45,
    0.45,
    0.5111111111111111,
    0.16666666666666666,
    0.25555555555555554,
    0.4,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.31666666666666665,
    0.6555555555555556,
    0.16666666666666666,
    0.25555555555555554,
    0.4,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.31666666666666665,
    0.6555555555555556,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.16666666666666666,
    0.2611111111111111,
    0.40555555555555556,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.32222222222222224,
    0.6611111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.16666666666666666,
    0.4222222222222222,
    0.5666666666666667,
    0.29444444444444445,
    0.044444444444444446,
    0.38333333333333336,
    0.4222222222222222,
    0.48333333333333334,
    0.8222222222222222,
    0.3388888888888889,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.4,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.38333333333333336,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.4444444444444444,
    0.43333333333333335,
    0.55,
    0.8111111111111111,
    0.43333333333333335,
    0.55,
    0.8111111111111111,
    0.43333333333333335,
    0.55,
    0.8111111111111111,
    0.43333333333333335,
    0.55,
    0.8111111111111111,
    0.3388888888888889,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.4,
    0.6055555555555555,
    0.55,
    0.9,
    0.6055555555555555,
    0.55,
    0.9,
    0.7611111111111111,
    0.6722222222222223,
    0.044444444444444446,
    0.7611111111111111,
    0.8222222222222222,
    0.011111111111111112,
    0.5,
    0.5,
    0.011111111111111112,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.011111111111111112,
    0.5055555555555555,
    0.5055555555555555,
    0.011111111111111112,
    0.29444444444444445,
    0.29444444444444445,
    0.11666666666666667,
    0.11666666666666667,
    0.43333333333333335,
    0.43333333333333335,
    0.29444444444444445,
    0.29444444444444445,
    0.11666666666666667,
    0.11666666666666667,
    0.43333333333333335,
    0.43333333333333335,
    0.011111111111111112,
    0.5,
    0.5,
    0.011111111111111112,
    0.5888888888888889,
    0.5888888888888889,
    0.16666666666666666,
    0.16666666666666666,
    0.7277777777777777,
    0.7277777777777777,
    0.011111111111111112,
    0.5833333333333334,
    0.5833333333333334,
    0.011111111111111112,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.5277777777777778,
    0.31666666666666665,
    0.6333333333333333,
    0.6555555555555556,
    0.5055555555555555,
    0.8222222222222222,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.5277777777777778,
    0.31666666666666665,
    0.6333333333333333,
    0.6555555555555556,
    0.5055555555555555,
    0.8222222222222222,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.5555555555555556,
    0.31666666666666665,
    0.6611111111111111,
    0.6833333333333333,
    0.5055555555555555,
    0.85,
    0.16666666666666666,
    0.18888888888888888,
    0.3333333333333333,
    0.5666666666666667,
    0.31666666666666665,
    0.6722222222222223,
    0.6944444444444444,
    0.5055555555555555,
    0.8611111111111112,
    0.2611111111111111,
    0.7222222222222222,
    0.31666666666666665,
    0.8277777777777777,
    0.5777777777777777,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.2611111111111111,
    0.7277777777777777,
    0.31666666666666665,
    0.8333333333333334,
    0.5777777777777777,
    0.29444444444444445,
    0.29444444444444445,
    0.11666666666666667,
    0.11666666666666667,
    0.43333333333333335,
    0.43333333333333335,
    0.29444444444444445,
    0.29444444444444445,
    0.11666666666666667,
    0.11666666666666667,
    0.43333333333333335,
    0.43333333333333335,
    0.2611111111111111,
    0.7222222222222222,
    0.31666666666666665,
    0.8277777777777777,
    0.5777777777777777,
    0.5888888888888889,
    0.5888888888888889,
    0.16666666666666666,
    0.16666666666666666,
    0.7277777777777777,
    0.7277777777777777,
    0.2611111111111111,
    0.8055555555555556,
    0.31666666666666665,
    0.9111111111111111,
    0.5777777777777777,
    0.08888888888888889,
    0.5,
    0.5,
    0.08888888888888889,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.13333333333333333,
    0.5055555555555555,
    0.5055555555555555,
    0.13333333333333333,
    0.4777777777777778,
    0.5277777777777778,
    0.7,
    0.25555555555555554,
    0.16666666666666666,
    0.4,
    0.6666666666666666,
    0.6555555555555556,
    0.8888888888888888,
    0.4777777777777778,
    0.5277777777777778,
    0.7,
    0.25555555555555554,
    0.16666666666666666,
    0.4,
    0.6666666666666666,
    0.6555555555555556,
    0.8888888888888888,
    0.08888888888888889,
    0.5,
    0.5,
    0.08888888888888889,
    0.6111111111111112,
    0.5555555555555556,
    0.7777777777777778,
    0.2611111111111111,
    0.16666666666666666,
    0.40555555555555556,
    0.7555555555555555,
    0.6833333333333333,
    0.9222222222222223,
    0.6444444444444445,
    0.6722222222222223,
    0.16666666666666666,
    0.8166666666666667,
    0.7722222222222223,
    0.3388888888888889,
    0.7222222222222222,
    0.4777777777777778,
    0.8944444444444445,
    0.75,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.5666666666666667,
    0.38333333333333336,
    0.7277777777777777,
    0.4777777777777778,
    0.9,
    0.7944444444444444,
    0.3388888888888889,
    0.7222222222222222,
    0.6111111111111112,
    0.9444444444444444,
    0.8333333333333334,
    0.8944444444444445,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.4888888888888889,
    0.06111111111111111,
    0.5944444444444444,
    0.5333333333333333,
    0.5333333333333333,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.4888888888888889,
    0.06111111111111111,
    0.5944444444444444,
    0.5333333333333333,
    0.5333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.08333333333333333,
    0.08333333333333333,
    0.22777777777777777,
    0.22777777777777777,
    0.15,
    0.15,
    0.15,
    0.15,
    0.044444444444444446,
    0.044444444444444446,
    0.24444444444444444,
    0.24444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.21666666666666667,
    0.21666666666666667,
    0.4222222222222222,
    0.4222222222222222,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.16111111111111112,
    0.2388888888888889,
    0.2388888888888889,
    0.37777777777777777,
    0.37777777777777777,
    0.5722222222222222,
    0.5722222222222222,
    0.43333333333333335,
    0.08333333333333333,
    0.08333333333333333,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.18888888888888888,
    0.18888888888888888,
    0.5944444444444444,
    0.06111111111111111,
    0.7,
    0.5333333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.5333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.43333333333333335,
    0.21666666666666667,
    0.21666666666666667,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.2,
    0.2,
    0.6055555555555555,
    0.06111111111111111,
    0.7111111111111111,
    0.5333333333333333,
    0.4166666666666667,
    0.4166666666666667,
    0.5333333333333333,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.1111111111111111,
    0.14444444444444443,
    0.17777777777777778,
    0.03888888888888889,
    0.25,
    0.4166666666666667,
    0.022222222222222223,
    0.48333333333333334,
    0.5111111111111111,
    0.13333333333333333,
    0.5944444444444444,
    0.05,
    0.05,
    0.05,
    0.05,
    0.17777777777777778,
    0.03888888888888889,
    0.25,
    0.48333333333333334,
    0.022222222222222223,
    0.55,
    0.5777777777777777,
    0.13333333333333333,
    0.6611111111111111,
    0.17777777777777778,
    0.03888888888888889,
    0.25,
    0.4166666666666667,
    0.022222222222222223,
    0.48333333333333334,
    0.5111111111111111,
    0.13333333333333333,
    0.5944444444444444,
    0.05,
    0.05,
    0.05,
    0.05,
    0.17777777777777778,
    0.03888888888888889,
    0.25,
    0.48333333333333334,
    0.022222222222222223,
    0.55,
    0.5777777777777777,
    0.13333333333333333,
    0.6611111111111111,
    0.22777777777777777,
    0.16666666666666666,
    0.37777777777777777,
    0.4166666666666667,
    0.022222222222222223,
    0.48333333333333334,
    0.5611111111111111,
    0.25,
    0.7111111111111111,
    0.05,
    0.05,
    0.05,
    0.05,
    0.22777777777777777,
    0.16666666666666666,
    0.37777777777777777,
    0.48333333333333334,
    0.022222222222222223,
    0.55,
    0.6277777777777778,
    0.25,
    0.7777777777777778,
    0.22777777777777777,
    0.16666666666666666,
    0.37777777777777777,
    0.4166666666666667,
    0.022222222222222223,
    0.48333333333333334,
    0.5611111111111111,
    0.25,
    0.7111111111111111,
    0.05,
    0.05,
    0.05,
    0.05,
    0.22777777777777777,
    0.16666666666666666,
    0.37777777777777777,
    0.48333333333333334,
    0.022222222222222223,
    0.55,
    0.6277777777777778,
    0.25,
    0.7777777777777778,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.4888888888888889,
    0.06111111111111111,
    0.5944444444444444,
    0.5333333333333333,
    0.5333333333333333,
    0.1,
    0.12222222222222222,
    0.2388888888888889,
    0.1,
    0.12222222222222222,
    0.2388888888888889,
    0.1,
    0.12222222222222222,
    0.2388888888888889,
    0.1,
    0.12222222222222222,
    0.2388888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.4888888888888889,
    0.06111111111111111,
    0.5944444444444444,
    0.6333333333333333,
    0.6333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.08333333333333333,
    0.08333333333333333,
    0.22777777777777777,
    0.22777777777777777,
    0.15,
    0.15,
    0.15,
    0.15,
    0.044444444444444446,
    0.044444444444444446,
    0.24444444444444444,
    0.24444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.3111111111111111,
    0.03888888888888889,
    0.38333333333333336,
    0.4388888888888889,
    0.022222222222222223,
    0.5055555555555555,
    0.5333333333333333,
    0.13333333333333333,
    0.6166666666666667,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.3111111111111111,
    0.03888888888888889,
    0.38333333333333336,
    0.5166666666666667,
    0.022222222222222223,
    0.5833333333333334,
    0.6111111111111112,
    0.13333333333333333,
    0.6944444444444444,
    0.45555555555555555,
    0.03888888888888889,
    0.5277777777777778,
    0.5333333333333333,
    0.022222222222222223,
    0.6,
    0.6388888888888888,
    0.13333333333333333,
    0.7222222222222222,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.2611111111111111,
    0.45555555555555555,
    0.03888888888888889,
    0.5277777777777778,
    0.6944444444444444,
    0.022222222222222223,
    0.7611111111111111,
    0.7888888888888889,
    0.13333333333333333,
    0.8722222222222222,
    0.43333333333333335,
    0.08333333333333333,
    0.08333333333333333,
    0.43333333333333335,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.18888888888888888,
    0.18888888888888888,
    0.5944444444444444,
    0.06111111111111111,
    0.7,
    0.5333333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.5333333333333333,
    0.38333333333333336,
    0.17777777777777778,
    0.5222222222222223,
    0.4388888888888889,
    0.022222222222222223,
    0.5055555555555555,
    0.6055555555555555,
    0.2611111111111111,
    0.7444444444444445,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.08333333333333333,
    0.38333333333333336,
    0.17777777777777778,
    0.5222222222222223,
    0.5166666666666667,
    0.022222222222222223,
    0.5833333333333334,
    0.6833333333333333,
    0.2611111111111111,
    0.8222222222222222,
    0.5888888888888889,
    0.5333333333333333,
    0.022222222222222223,
    0.6,
    0.6722222222222223,
    0.45555555555555555,
    0.06111111111111111,
    0.5611111111111111,
    0.3,
    0.3,
    0.7055555555555556,
    0.06111111111111111,
    0.8111111111111111,
    0.6888888888888889,
    0.7333333333333333,
    0.022222222222222223,
    0.8,
    0.7722222222222223,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.4166666666666667,
    0.7333333333333333,
    0.03888888888888889,
    0.17777777777777778,
    0.25,
    0.4888888888888889,
    0.5111111111111111,
    0.7666666666666667,
    0.7166666666666667,
    0.03888888888888889,
    0.17777777777777778,
    0.25,
    0.8111111111111111,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.4166666666666667,
    0.7333333333333333,
    0.03888888888888889,
    0.17777777777777778,
    0.25,
    0.4888888888888889,
    0.5111111111111111,
    0.7666666666666667,
    0.7166666666666667,
    0.03888888888888889,
    0.17777777777777778,
    0.25,
    0.8111111111111111,
    0.044444444444444446,
    0.044444444444444446,
    0.08333333333333333,
    0.08333333333333333,
    0.22777777777777777,
    0.22777777777777777,
    0.2722222222222222,
    0.3055555555555556,
    0.2722222222222222,
    0.3055555555555556,
    0.044444444444444446,
    0.044444444444444446,
    0.36666666666666664,
    0.4,
    0.5,
    0.5333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.2388888888888889,
    0.2388888888888889,
    0.21666666666666667,
    0.21666666666666667,
    0.4222222222222222,
    0.4222222222222222,
    0.2833333333333333,
    0.31666666666666665,
    0.2833333333333333,
    0.31666666666666665,
    0.2388888888888889,
    0.2388888888888889,
    0.5,
    0.5333333333333333,
    0.6944444444444444,
    0.7277777777777777,
    0.43333333333333335,
    0.08333333333333333,
    0.08333333333333333,
    0.43333333333333335,
    0.45555555555555555,
    0.4166666666666667,
    0.7333333333333333,
    0.3277777777777778,
    0.22777777777777777,
    0.5388888888888889,
    0.5944444444444444,
    0.5611111111111111,
    0.8722222222222222,
    0.7166666666666667,
    0.4222222222222222,
    0.22777777777777777,
    0.6333333333333333,
    0.8611111111111112,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.05555555555555555,
    0.05555555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.43333333333333335,
    0.21666666666666667,
    0.21666666666666667,
    0.43333333333333335,
    0.45555555555555555,
    0.4166666666666667,
    0.7333333333333333,
    0.3388888888888889,
    0.22777777777777777,
    0.55,
    0.6055555555555555,
    0.5611111111111111,
    0.8833333333333333,
    0.7166666666666667,
    0.5555555555555556,
    0.22777777777777777,
    0.7666666666666667,
    0.8611111111111112,
    0.43333333333333335,
    0.43333333333333335,
    0.45555555555555555,
    0.4388888888888889,
    0.7555555555555555,
    0.03888888888888889,
    0.3111111111111111,
    0.38333333333333336,
    0.4888888888888889,
    0.5333333333333333,
    0.7888888888888889,
    0.7166666666666667,
    0.03888888888888889,
    0.3111111111111111,
    0.38333333333333336,
    0.8111111111111111,
    0.1,
    0.2722222222222222,
    0.3888888888888889,
    0.1,
    0.2722222222222222,
    0.3888888888888889,
    0.08333333333333333,
    0.08333333333333333,
    0.044444444444444446,
    0.044444444444444446,
    0.22777777777777777,
    0.22777777777777777,
    0.1,
    0.36666666666666664,
    0.48333333333333334,
    0.044444444444444446,
    0.044444444444444446,
    0.1,
    0.5,
    0.6166666666666667,
    0.5333333333333333,
    0.5333333333333333,
    0.45555555555555555,
    0.5333333333333333,
    0.85,
    0.03888888888888889,
    0.45555555555555555,
    0.5277777777777778,
    0.4888888888888889,
    0.6388888888888888,
    0.8944444444444445,
    0.8166666666666667,
    0.03888888888888889,
    0.45555555555555555,
    0.5277777777777778,
    0.9111111111111111,
    0.43333333333333335,
    0.08333333333333333,
    0.08333333333333333,
    0.43333333333333335,
    0.45555555555555555,
    0.4388888888888889,
    0.7555555555555555,
    0.3277777777777778,
    0.38333333333333336,
    0.6722222222222223,
    0.5944444444444444,
    0.6055555555555555,
    0.8944444444444445,
    0.7166666666666667,
    0.4222222222222222,
    0.38333333333333336,
    0.7666666666666667,
    0.8833333333333333,
    0.5888888888888889,
    0.5333333333333333,
    0.45555555555555555,
    0.85,
    0.8555555555555555,
    0.8722222222222222,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3055555555555556,
    0.3055555555555556,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.3277777777777778,
    0.35555555555555557,
    0.5388888888888889,
    0.2111111111111111,
    0.65,
    0.2388888888888889,
    0.2388888888888889,
    0.5388888888888889,
    0.3277777777777778,
    0.7055555555555556,
    0.4777777777777778,
    0.55,
    0.2388888888888889,
    0.2388888888888889,
    0.5388888888888889,
    0.5666666666666667,
    0.5111111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.5722222222222222,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.13333333333333333,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3055555555555556,
    0.3055555555555556,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.2388888888888889,
    0.2388888888888889,
    0.3277777777777778,
    0.35555555555555557,
    0.5388888888888889,
    0.2111111111111111,
    0.65,
    0.2388888888888889,
    0.2388888888888889,
    0.5388888888888889,
    0.3277777777777778,
    0.7055555555555556,
    0.4777777777777778,
    0.55,
    0.2388888888888889,
    0.2388888888888889,
    0.5388888888888889,
    0.5666666666666667,
    0.5111111111111111,
    0.2388888888888889,
    0.2388888888888889,
    0.5722222222222222,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.40555555555555556,
    0.40555555555555556,
    0.05555555555555555,
    0.05555555555555555,
    0.40555555555555556,
    0.40555555555555556,
    0.37777777777777777,
    0.4166666666666667,
    0.37777777777777777,
    0.4166666666666667,
    0.42777777777777776,
    0.42777777777777776,
    0.15,
    0.37777777777777777,
    0.49444444444444446,
    0.4388888888888889,
    0.37777777777777777,
    0.6444444444444445,
    0.5388888888888889,
    0.5388888888888889,
    0.05555555555555555,
    0.05555555555555555,
    0.5388888888888889,
    0.5388888888888889,
    0.37777777777777777,
    0.4166666666666667,
    0.37777777777777777,
    0.4166666666666667,
    0.5611111111111111,
    0.5611111111111111,
    0.15,
    0.37777777777777777,
    0.49444444444444446,
    0.5722222222222222,
    0.37777777777777777,
    0.7777777777777778,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.14444444444444443,
    0.016666666666666666,
    0.016666666666666666,
    0.05555555555555555,
    0.05555555555555555,
    0.016666666666666666,
    0.016666666666666666,
    0.05555555555555555,
    0.05555555555555555,
    0.18888888888888888,
    0.18888888888888888,
    0.22777777777777777,
    0.22777777777777777,
    0.18888888888888888,
    0.18888888888888888,
    0.22777777777777777,
    0.22777777777777777,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.2722222222222222,
    0.4444444444444444,
    0.4444444444444444,
    0.12777777777777777,
    0.12777777777777777,
    0.4444444444444444,
    0.4444444444444444,
    0.40555555555555556,
    0.4444444444444444,
    0.40555555555555556,
    0.4444444444444444,
    0.4666666666666667,
    0.4666666666666667,
    0.2222222222222222,
    0.40555555555555556,
    0.5666666666666667,
    0.4777777777777778,
    0.40555555555555556,
    0.6833333333333333,
    0.6166666666666667,
    0.6166666666666667,
    0.12777777777777777,
    0.12777777777777777,
    0.6166666666666667,
    0.6166666666666667,
    0.40555555555555556,
    0.4444444444444444,
    0.40555555555555556,
    0.4444444444444444,
    0.6388888888888888,
    0.6388888888888888,
    0.2222222222222222,
    0.40555555555555556,
    0.5666666666666667,
    0.65,
    0.40555555555555556,
    0.8555555555555555,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3055555555555556,
    0.3055555555555556,
    0.7055555555555556,
    0.7055555555555556,
    0.05555555555555555,
    0.05555555555555555,
    0.7055555555555556,
    0.7055555555555556,
    0.2111111111111111,
    0.2833333333333333,
    0.5944444444444444,
    0.6333333333333333,
    0.6166666666666667,
    0.6555555555555556,
    0.7166666666666667,
    0.2111111111111111,
    0.8277777777777777,
    0.15,
    0.5944444444444444,
    0.7111111111111111,
    0.7166666666666667,
    0.6166666666666667,
    0.8833333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.4777777777777778,
    0.55,
    0.5944444444444444,
    0.6333333333333333,
    0.8277777777777777,
    0.8666666666666667,
    0.5111111111111111,
    0.15,
    0.5944444444444444,
    0.7111111111111111,
    0.8611111111111112,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.3277777777777778,
    0.016666666666666666,
    0.016666666666666666,
    0.05555555555555555,
    0.05555555555555555,
    0.016666666666666666,
    0.016666666666666666,
    0.05555555555555555,
    0.05555555555555555,
    0.37222222222222223,
    0.37222222222222223,
    0.4111111111111111,
    0.4111111111111111,
    0.37222222222222223,
    0.37222222222222223,
    0.4111111111111111,
    0.4111111111111111,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.25555555555555554,
    0.3055555555555556,
    0.3055555555555556,
    0.7444444444444445,
    0.7444444444444445,
    0.12777777777777777,
    0.12777777777777777,
    0.7444444444444445,
    0.7444444444444445,
    0.2111111111111111,
    0.2833333333333333,
    0.6222222222222222,
    0.6611111111111111,
    0.6444444444444445,
    0.6833333333333333,
    0.7555555555555555,
    0.2111111111111111,
    0.8666666666666667,
    0.2222222222222222,
    0.6222222222222222,
    0.7833333333333333,
    0.7555555555555555,
    0.6444444444444445,
    0.9222222222222223,
    0.12777777777777777,
    0.12777777777777777,
    0.4777777777777778,
    0.55,
    0.6222222222222222,
    0.6611111111111111,
    0.8555555555555555,
    0.8944444444444445,
    0.5111111111111111,
    0.2222222222222222,
    0.6222222222222222,
    0.7833333333333333,
    0.8888888888888888,
    0.2722222222222222,
    0.2722222222222222,
    0.022222222222222223,
    0.022222222222222223,
    0.2722222222222222,
    0.2722222222222222,
    0.31666666666666665,
    0.022222222222222223,
    0.022222222222222223,
    0.31666666666666665,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.3111111111111111,
    0.3111111111111111,
    0.37777777777777777,
    0.40555555555555556,
    0.5388888888888889,
    0.2111111111111111,
    0.65,
    0.3111111111111111,
    0.3111111111111111,
    0.5388888888888889,
    0.37777777777777777,
    0.7555555555555555,
    0.49444444444444446,
    0.5666666666666667,
    0.35555555555555557,
    0.35555555555555557,
    0.5555555555555556,
    0.5833333333333334,
    0.5222222222222223,
    0.35555555555555557,
    0.35555555555555557,
    0.5833333333333334,
    0.4722222222222222,
    0.5111111111111111,
    0.4722222222222222,
    0.5111111111111111,
    0.05555555555555555,
    0.05555555555555555,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.4722222222222222,
    0.15,
    0.5888888888888889,
    0.42777777777777776,
    0.42777777777777776,
    0.4722222222222222,
    0.4388888888888889,
    0.7388888888888889,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.19444444444444445,
    0.4722222222222222,
    0.5111111111111111,
    0.4722222222222222,
    0.5111111111111111,
    0.05555555555555555,
    0.05555555555555555,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.4722222222222222,
    0.15,
    0.5888888888888889,
    0.5611111111111111,
    0.5611111111111111,
    0.4722222222222222,
    0.5722222222222222,
    0.8722222222222222,
    0.36666666666666664,
    0.36666666666666664,
    0.45,
    0.45,
    0.5666666666666667,
    0.5666666666666667,
    0.4777777777777778,
    0.4722222222222222,
    0.4722222222222222,
    0.6166666666666667,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.4388888888888889,
    0.4388888888888889,
    0.5055555555555555,
    0.5333333333333333,
    0.5388888888888889,
    0.2111111111111111,
    0.65,
    0.4388888888888889,
    0.4388888888888889,
    0.5388888888888889,
    0.5055555555555555,
    0.8833333333333333,
    0.5888888888888889,
    0.6611111111111111,
    0.7833333333333333,
    0.7833333333333333,
    0.85,
    0.8777777777777778,
    0.6833333333333333,
    0.8055555555555556,
    0.8055555555555556,
    0.8833333333333333,
    0.2722222222222222,
    0.2722222222222222,
    0.022222222222222223,
    0.022222222222222223,
    0.2722222222222222,
    0.2722222222222222,
    0.31666666666666665,
    0.022222222222222223,
    0.022222222222222223,
    0.31666666666666665,
    0.7055555555555556,
    0.7055555555555556,
    0.05555555555555555,
    0.05555555555555555,
    0.7055555555555556,
    0.7055555555555556,
    0.2111111111111111,
    0.2833333333333333,
    0.6666666666666666,
    0.7055555555555556,
    0.6666666666666666,
    0.7055555555555556,
    0.7166666666666667,
    0.2111111111111111,
    0.8277777777777777,
    0.15,
    0.6666666666666666,
    0.7833333333333333,
    0.7166666666666667,
    0.6666666666666666,
    0.9333333333333333,
    0.05555555555555555,
    0.05555555555555555,
    0.49444444444444446,
    0.5666666666666667,
    0.7111111111111111,
    0.75,
    0.8444444444444444,
    0.8833333333333333,
    0.5222222222222223,
    0.15,
    0.7111111111111111,
    0.8277777777777777,
    0.8722222222222222,
    0.2111111111111111,
    0.2833333333333333,
    0.36666666666666664,
    0.36666666666666664,
    0.75,
    0.75,
    0.8666666666666667,
    0.8666666666666667,
    0.4777777777777778,
    0.2111111111111111,
    0.7611111111111111,
    0.8722222222222222,
    0.8944444444444445,
    0.5888888888888889,
    0.6611111111111111,
    0.6833333333333333,
    0.03333333333333333,
    0.03888888888888889,
    0.09444444444444444,
    0.09444444444444444,
    0.03333333333333333,
    0.03888888888888889,
    0.09444444444444444,
    0.09444444444444444,
    0.1388888888888889,
    0.1388888888888889,
    0.07222222222222222,
    0.07777777777777778,
    0.23333333333333334,
    0.23333333333333334,
    0.07222222222222222,
    0.07777777777777778,
    0.03888888888888889,
    0.03888888888888889,
    0.03888888888888889,
    0.03888888888888889,
    0.011111111111111112,
    0.12222222222222222,
    0.09444444444444444,
    0.10555555555555556,
    0.16111111111111112,
    0.23333333333333334,
    0.011111111111111112,
    0.12222222222222222,
    0.09444444444444444,
    0.10555555555555556,
    0.16111111111111112,
    0.23333333333333334,
    0.011111111111111112,
    0.17222222222222222,
    0.09444444444444444,
    0.10555555555555556,
    0.16111111111111112,
    0.2833333333333333,
    0.05555555555555555,
    0.011111111111111112,
    0.24444444444444444,
    0.09444444444444444,
    0.10555555555555556,
    0.05555555555555555,
    0.16111111111111112,
    0.35555555555555557,
    0.011111111111111112,
    0.18888888888888888,
    0.03333333333333333,
    0.09444444444444444,
    0.18333333333333332,
    0.11666666666666667,
    0.16111111111111112,
    0.3111111111111111,
    0.011111111111111112,
    0.18888888888888888,
    0.03333333333333333,
    0.09444444444444444,
    0.18333333333333332,
    0.11666666666666667,
    0.16111111111111112,
    0.3111111111111111,
    0.2111111111111111,
    0.011111111111111112,
    0.3055555555555556,
    0.07222222222222222,
    0.09444444444444444,
    0.2222222222222222,
    0.3055555555555556,
    0.16111111111111112,
    0.4,
    0.011111111111111112,
    0.07222222222222222,
    0.09444444444444444,
    0.2222222222222222,
    0.16111111111111112,
    0.43333333333333335,
    0.43333333333333335,
    0.5111111111111111,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.43333333333333335,
    0.43333333333333335,
    0.5388888888888889,
    0.5388888888888889,
    0.6555555555555556,
    0.6555555555555556,
    0.31666666666666665,
    0.2222222222222222,
    0.45555555555555555,
    0.31666666666666665,
    0.2222222222222222,
    0.45555555555555555,
    0.31666666666666665,
    0.2222222222222222,
    0.4722222222222222,
    0.31666666666666665,
    0.2222222222222222,
    0.4722222222222222,
    0.43333333333333335,
    0.43333333333333335,
    0.5111111111111111,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.34444444444444444,
    0.2222222222222222,
    0.45555555555555555,
    0.34444444444444444,
    0.2222222222222222,
    0.45555555555555555,
    0.43333333333333335,
    0.43333333333333335,
    0.6333333333333333,
    0.2222222222222222,
    0.6555555555555556,
    0.75,
    0.2222222222222222,
    0.7722222222222223,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.3888888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.5111111111111111,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.43333333333333335,
    0.43333333333333335,
    0.5388888888888889,
    0.5388888888888889,
    0.6555555555555556,
    0.6555555555555556,
    0.31666666666666665,
    0.5333333333333333,
    0.5611111111111111,
    0.31666666666666665,
    0.5333333333333333,
    0.5611111111111111,
    0.31666666666666665,
    0.5333333333333333,
    0.5777777777777777,
    0.31666666666666665,
    0.5333333333333333,
    0.5777777777777777,
    0.43333333333333335,
    0.43333333333333335,
    0.5111111111111111,
    0.5111111111111111,
    0.6277777777777778,
    0.6277777777777778,
    0.34444444444444444,
    0.5333333333333333,
    0.5611111111111111,
    0.34444444444444444,
    0.5333333333333333,
    0.5611111111111111,
    0.43333333333333335,
    0.43333333333333335,
    0.6333333333333333,
    0.5333333333333333,
    0.7611111111111111,
    0.75,
    0.5333333333333333,
    0.8777777777777778,
    0.5222222222222223,
    0.5222222222222223,
    0.5777777777777777,
    0.5777777777777777,
    0.4,
    0.2222222222222222,
    0.5222222222222223,
    0.46111111111111114,
    0.2222222222222222,
    0.5777777777777777,
    0.4,
    0.2222222222222222,
    0.5388888888888889,
    0.46111111111111114,
    0.2222222222222222,
    0.5944444444444444,
    0.5222222222222223,
    0.5222222222222223,
    0.1388888888888889,
    0.1388888888888889,
    0.42777777777777776,
    0.2222222222222222,
    0.5222222222222223,
    0.5888888888888889,
    0.2222222222222222,
    0.6777777777777778,
    0.7166666666666667,
    0.2222222222222222,
    0.7222222222222222,
    0.2222222222222222,
    0.03888888888888889,
    0.03888888888888889,
    0.03888888888888889,
    0.03888888888888889,
    0.011111111111111112,
    0.12222222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.5611111111111111,
    0.6222222222222222,
    0.011111111111111112,
    0.12222222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.5611111111111111,
    0.6222222222222222,
    0.011111111111111112,
    0.17222222222222222,
    0.49444444444444446,
    0.49444444444444446,
    0.5611111111111111,
    0.6722222222222223,
    0.05555555555555555,
    0.011111111111111112,
    0.24444444444444444,
    0.49444444444444446,
    0.49444444444444446,
    0.05555555555555555,
    0.5611111111111111,
    0.7444444444444445,
    0.5222222222222223,
    0.5222222222222223,
    0.5777777777777777,
    0.5777777777777777,
    0.011111111111111112,
    0.18888888888888888,
    0.4,
    0.6388888888888888,
    0.6666666666666666,
    0.48333333333333334,
    0.7055555555555556,
    0.7944444444444444,
    0.011111111111111112,
    0.18888888888888888,
    0.4,
    0.6388888888888888,
    0.6833333333333333,
    0.48333333333333334,
    0.7055555555555556,
    0.8111111111111111,
    0.5222222222222223,
    0.5222222222222223,
    0.2111111111111111,
    0.011111111111111112,
    0.3055555555555556,
    0.42777777777777776,
    0.6388888888888888,
    0.6666666666666666,
    0.6611111111111111,
    0.7055555555555556,
    0.8444444444444444,
    0.011111111111111112,
    0.7166666666666667,
    0.6388888888888888,
    0.8666666666666667,
    0.7055555555555556,
    0.03333333333333333,
    0.03888888888888889,
    0.09444444444444444,
    0.09444444444444444,
    0.03333333333333333,
    0.03888888888888889,
    0.09444444444444444,
    0.09444444444444444,
    0.1388888888888889,
    0.1388888888888889,
    0.07222222222222222,
    0.07777777777777778,
    0.23333333333333334,
    0.23333333333333334,
    0.07222222222222222,
    0.07777777777777778,
    0.31666666666666665,
    0.31666666666666665,
    0.5222222222222223,
    0.31666666666666665,
    0.31666666666666665,
    0.5222222222222223,
    0.37222222222222223,
    0.31666666666666665,
    0.5777777777777777,
    0.37222222222222223,
    0.31666666666666665,
    0.5777777777777777,
    0.5888888888888889,
    0.6388888888888888,
    0.5444444444444444,
    0.5555555555555556,
    0.7388888888888889,
    0.75,
    0.6166666666666667,
    0.6666666666666666,
    0.5444444444444444,
    0.5555555555555556,
    0.7666666666666667,
    0.7777777777777778,
    0.31666666666666665,
    0.34444444444444444,
    0.5222222222222223,
    0.31666666666666665,
    0.34444444444444444,
    0.5222222222222223,
    0.5888888888888889,
    0.6388888888888888,
    0.5444444444444444,
    0.5555555555555556,
    0.7388888888888889,
    0.75,
    0.3888888888888889,
    0.7111111111111111,
    0.7833333333333333,
    0.5444444444444444,
    0.5555555555555556,
    0.3888888888888889,
    0.8611111111111112,
    0.8944444444444445,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.5888888888888889,
    0.7055555555555556,
    0.03333333333333333,
    0.5444444444444444,
    0.6333333333333333,
    0.11666666666666667,
    0.7388888888888889,
    0.8277777777777777,
    0.6166666666666667,
    0.7333333333333333,
    0.03333333333333333,
    0.5444444444444444,
    0.6333333333333333,
    0.11666666666666667,
    0.7666666666666667,
    0.8555555555555555,
    0.34444444444444444,
    0.34444444444444444,
    0.2111111111111111,
    0.5888888888888889,
    0.7722222222222223,
    0.07222222222222222,
    0.5444444444444444,
    0.6722222222222223,
    0.3055555555555556,
    0.7388888888888889,
    0.8666666666666667,
    0.7111111111111111,
    0.07222222222222222,
    0.5444444444444444,
    0.6722222222222223,
    0.8611111111111112,
    0.6,
    0.65,
    0.6555555555555556,
    0.7055555555555556,
    0.4,
    0.31666666666666665,
    0.5888888888888889,
    0.46111111111111114,
    0.31666666666666665,
    0.6444444444444445,
    0.4,
    0.37222222222222223,
    0.6444444444444445,
    0.46111111111111114,
    0.37222222222222223,
    0.7,
    0.6,
    0.65,
    0.1388888888888889,
    0.1388888888888889,
    0.42777777777777776,
    0.31666666666666665,
    0.5888888888888889,
    0.5888888888888889,
    0.31666666666666665,
    0.7444444444444445,
    0.7944444444444444,
    0.3888888888888889,
    0.85,
    0.3888888888888889,
    0.4,
    0.6,
    0.7166666666666667,
    0.48333333333333334,
    0.4,
    0.6555555555555556,
    0.7722222222222223,
    0.48333333333333334,
    0.42777777777777776,
    0.6,
    0.2111111111111111,
    0.7833333333333333,
    0.6611111111111111,
    0.7944444444444444,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.4444444444444444,
    0.32222222222222224,
    0.5611111111111111,
    0.4444444444444444,
    0.32222222222222224,
    0.5611111111111111,
    0.4444444444444444,
    0.32222222222222224,
    0.5611111111111111,
    0.4444444444444444,
    0.32222222222222224,
    0.5611111111111111,
    0.45555555555555555,
    0.32222222222222224,
    0.5722222222222222,
    0.45555555555555555,
    0.32222222222222224,
    0.5722222222222222,
    0.45555555555555555,
    0.32222222222222224,
    0.5722222222222222,
    0.45555555555555555,
    0.32222222222222224,
    0.5722222222222222,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.46111111111111114,
    0.32222222222222224,
    0.5777777777777777,
    0.46111111111111114,
    0.32222222222222224,
    0.5777777777777777,
    0.46111111111111114,
    0.32222222222222224,
    0.5777777777777777,
    0.46111111111111114,
    0.32222222222222224,
    0.5777777777777777,
    0.32222222222222224,
    0.32222222222222224,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.42777777777777776,
    0.32222222222222224,
    0.32222222222222224,
    0.46111111111111114,
    0.46111111111111114,
    0.48333333333333334,
    0.48333333333333334,
    0.49444444444444446,
    0.49444444444444446,
    0.5166666666666667,
    0.5166666666666667,
    0.46111111111111114,
    0.46111111111111114,
    0.48333333333333334,
    0.48333333333333334,
    0.49444444444444446,
    0.49444444444444446,
    0.5166666666666667,
    0.5166666666666667,
    0.05555555555555555,
    0.14444444444444443,
    0.25,
    0.05555555555555555,
    0.14444444444444443,
    0.25,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.22777777777777777,
    0.32222222222222224,
    0.16111111111111112,
    0.3111111111111111,
    0.4166666666666667,
    0.16111111111111112,
    0.35,
    0.4444444444444444,
    0.06111111111111111,
    0.14444444444444443,
    0.25555555555555554,
    0.06111111111111111,
    0.14444444444444443,
    0.25555555555555554,
    0.12777777777777777,
    0.18333333333333332,
    0.3055555555555556,
    0.12777777777777777,
    0.22777777777777777,
    0.3388888888888889,
    0.2,
    0.3111111111111111,
    0.43333333333333335,
    0.2,
    0.35,
    0.46111111111111114,
    0.4666666666666667,
    0.4666666666666667,
    0.4888888888888889,
    0.4888888888888889,
    0.5,
    0.5,
    0.5222222222222223,
    0.5222222222222223,
    0.05555555555555555,
    0.14444444444444443,
    0.25,
    0.05555555555555555,
    0.14444444444444443,
    0.25,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.22777777777777777,
    0.32222222222222224,
    0.16111111111111112,
    0.3111111111111111,
    0.4166666666666667,
    0.16111111111111112,
    0.35,
    0.4444444444444444,
    0.07222222222222222,
    0.14444444444444443,
    0.26666666666666666,
    0.07222222222222222,
    0.14444444444444443,
    0.26666666666666666,
    0.5333333333333333,
    0.18333333333333332,
    0.6722222222222223,
    0.5555555555555556,
    0.22777777777777777,
    0.7,
    0.6055555555555555,
    0.3111111111111111,
    0.8,
    0.6277777777777778,
    0.35,
    0.8222222222222222,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.5277777777777778,
    0.4666666666666667,
    0.6444444444444445,
    0.5277777777777778,
    0.4666666666666667,
    0.6444444444444445,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.22777777777777777,
    0.32222222222222224,
    0.6333333333333333,
    0.6333333333333333,
    0.8111111111111111,
    0.6333333333333333,
    0.6722222222222223,
    0.8388888888888889,
    0.5333333333333333,
    0.4666666666666667,
    0.65,
    0.5333333333333333,
    0.4666666666666667,
    0.65,
    0.12777777777777777,
    0.18333333333333332,
    0.3055555555555556,
    0.12777777777777777,
    0.22777777777777777,
    0.3388888888888889,
    0.6722222222222223,
    0.6333333333333333,
    0.8277777777777777,
    0.6722222222222223,
    0.6722222222222223,
    0.8555555555555555,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.6666666666666666,
    0.5444444444444444,
    0.4666666666666667,
    0.6611111111111111,
    0.5444444444444444,
    0.4666666666666667,
    0.6611111111111111,
    0.08888888888888889,
    0.18333333333333332,
    0.28888888888888886,
    0.08888888888888889,
    0.22777777777777777,
    0.32222222222222224,
    0.65,
    0.6333333333333333,
    0.8277777777777777,
    0.65,
    0.6722222222222223,
    0.8555555555555555,
    0.4666666666666667,
    0.4666666666666667,
    0.7333333333333333,
    0.18333333333333332,
    0.8722222222222222,
    0.7333333333333333,
    0.22777777777777777,
    0.8777777777777778,
    0.6333333333333333,
    0.6722222222222223,
    0.18333333333333332,
    0.08888888888888889,
    0.28888888888888886,
    0.08888888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.15,
    0.05555555555555555,
    0.25555555555555554,
    0.5722222222222222,
    0.05555555555555555,
    0.6777777777777778,
    0.31666666666666665,
    0.16111111111111112,
    0.4222222222222222,
    0.16111111111111112,
    0.18333333333333332,
    0.12777777777777777,
    0.3055555555555556,
    0.12777777777777777,
    0.43333333333333335,
    0.43333333333333335,
    0.15,
    0.06111111111111111,
    0.2611111111111111,
    0.5722222222222222,
    0.06111111111111111,
    0.6833333333333333,
    0.31666666666666665,
    0.2,
    0.4388888888888889,
    0.2,
    0.4444444444444444,
    0.4,
    0.6055555555555555,
    0.46111111111111114,
    0.46111111111111114,
    0.4444444444444444,
    0.6611111111111111,
    0.8277777777777777,
    0.4444444444444444,
    0.4,
    0.6055555555555555,
    0.49444444444444446,
    0.49444444444444446,
    0.4444444444444444,
    0.6944444444444444,
    0.8611111111111112,
    0.45555555555555555,
    0.4,
    0.6166666666666667,
    0.46111111111111114,
    0.46111111111111114,
    0.45555555555555555,
    0.6611111111111111,
    0.8388888888888889,
    0.45555555555555555,
    0.4,
    0.6166666666666667,
    0.49444444444444446,
    0.49444444444444446,
    0.45555555555555555,
    0.6944444444444444,
    0.8722222222222222,
    0.18333333333333332,
    0.08888888888888889,
    0.28888888888888886,
    0.08888888888888889,
    0.43333333333333335,
    0.43333333333333335,
    0.15,
    0.05555555555555555,
    0.25555555555555554,
    0.5722222222222222,
    0.05555555555555555,
    0.6777777777777778,
    0.31666666666666665,
    0.16111111111111112,
    0.4222222222222222,
    0.16111111111111112,
    0.46111111111111114,
    0.4,
    0.6166666666666667,
    0.4666666666666667,
    0.4666666666666667,
    0.46111111111111114,
    0.6666666666666666,
    0.8333333333333334,
    0.46111111111111114,
    0.4,
    0.6166666666666667,
    0.5,
    0.5,
    0.46111111111111114,
    0.7,
    0.8666666666666667,
    0.4,
    0.18333333333333332,
    0.5333333333333333,
    0.6722222222222223,
    0.7333333333333333,
    0.43333333333333335,
    0.43333333333333335,
    0.15,
    0.07222222222222222,
    0.2722222222222222,
    0.5722222222222222,
    0.07222222222222222,
    0.6944444444444444,
    0.4,
    0.31666666666666665,
    0.6055555555555555,
    0.8055555555555556,
    0.8055555555555556,
    0.18333333333333332,
    0.08888888888888889,
    0.28888888888888886,
    0.08888888888888889,
    0.6666666666666666,
    0.6666666666666666,
    0.5444444444444444,
    0.5277777777777778,
    0.6888888888888889,
    0.8055555555555556,
    0.5277777777777778,
    0.9111111111111111,
    0.7111111111111111,
    0.6333333333333333,
    0.8555555555555555,
    0.6333333333333333,
    0.18333333333333332,
    0.12777777777777777,
    0.3055555555555556,
    0.12777777777777777,
    0.6666666666666666,
    0.6666666666666666,
    0.5444444444444444,
    0.5333333333333333,
    0.6944444444444444,
    0.8055555555555556,
    0.5333333333333333,
    0.9166666666666666,
    0.7111111111111111,
    0.6722222222222223,
    0.8722222222222222,
    0.6722222222222223,
    0.18333333333333332,
    0.08888888888888889,
    0.28888888888888886,
    0.08888888888888889,
    0.6722222222222223,
    0.6722222222222223,
    0.5444444444444444,
    0.5444444444444444,
    0.7,
    0.8111111111111111,
    0.5444444444444444,
    0.9166666666666666,
    0.7111111111111111,
    0.65,
    0.8666666666666667,
    0.65,
    0.5444444444444444,
    0.18333333333333332,
    0.7388888888888889,
    0.8777777777777778,
    0.8777777777777778,
    0.7111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.13333333333333333,
    0.37777777777777777,
    0.13333333333333333,
    0.12222222222222222,
    0.4166666666666667,
    0.06111111111111111,
    0.06111111111111111,
    0.26666666666666666,
    0.5611111111111111,
    0.12222222222222222,
    0.4166666666666667,
    0.06111111111111111,
    0.06111111111111111,
    0.26666666666666666,
    0.5611111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.20555555555555555,
    0.12222222222222222,
    0.4888888888888889,
    0.10555555555555556,
    0.10555555555555556,
    0.20555555555555555,
    0.3111111111111111,
    0.6333333333333333,
    0.12222222222222222,
    0.34444444444444444,
    0.25555555555555554,
    0.46111111111111114,
    0.46111111111111114,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.29444444444444445,
    0.5666666666666667,
    0.5888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.29444444444444445,
    0.5666666666666667,
    0.5888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.29444444444444445,
    0.5666666666666667,
    0.5888888888888889,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.29444444444444445,
    0.5666666666666667,
    0.5888888888888889,
    0.5388888888888889,
    0.5388888888888889,
    0.5444444444444444,
    0.13333333333333333,
    0.5777777777777777,
    0.13333333333333333,
    0.12222222222222222,
    0.4166666666666667,
    0.06111111111111111,
    0.06111111111111111,
    0.26666666666666666,
    0.5611111111111111,
    0.12222222222222222,
    0.4166666666666667,
    0.06111111111111111,
    0.06111111111111111,
    0.26666666666666666,
    0.5611111111111111,
    0.5388888888888889,
    0.5388888888888889,
    0.20555555555555555,
    0.12222222222222222,
    0.4888888888888889,
    0.10555555555555556,
    0.10555555555555556,
    0.20555555555555555,
    0.3111111111111111,
    0.6333333333333333,
    0.12222222222222222,
    0.5444444444444444,
    0.25555555555555554,
    0.6611111111111111,
    0.46111111111111114,
    0.17222222222222222,
    0.17222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.5722222222222222,
    0.5722222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.5722222222222222,
    0.5722222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.5722222222222222,
    0.5722222222222222,
    0.17222222222222222,
    0.17222222222222222,
    0.4111111111111111,
    0.4111111111111111,
    0.5722222222222222,
    0.5722222222222222,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.17222222222222222,
    0.17222222222222222,
    0.5333333333333333,
    0.5333333333333333,
    0.6944444444444444,
    0.6944444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.5444444444444444,
    0.5444444444444444,
    0.7055555555555556,
    0.7055555555555556,
    0.17222222222222222,
    0.17222222222222222,
    0.5333333333333333,
    0.5333333333333333,
    0.6944444444444444,
    0.6944444444444444,
    0.17222222222222222,
    0.17222222222222222,
    0.5777777777777777,
    0.5777777777777777,
    0.7388888888888889,
    0.7388888888888889,
    0.3388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.15555555555555556,
    0.37777777777777777,
    0.15555555555555556,
    0.3111111111111111,
    0.4166666666666667,
    0.42777777777777776,
    0.42777777777777776,
    0.6222222222222222,
    0.7277777777777777,
    0.3111111111111111,
    0.4166666666666667,
    0.42777777777777776,
    0.42777777777777776,
    0.6222222222222222,
    0.7277777777777777,
    0.3388888888888889,
    0.3388888888888889,
    0.20555555555555555,
    0.3111111111111111,
    0.4888888888888889,
    0.42777777777777776,
    0.42777777777777776,
    0.20555555555555555,
    0.6222222222222222,
    0.7555555555555555,
    0.3111111111111111,
    0.34444444444444444,
    0.4777777777777778,
    0.6611111111111111,
    0.6722222222222223,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.07222222222222222,
    0.3277777777777778,
    0.5666666666666667,
    0.07222222222222222,
    0.6222222222222222,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.10555555555555556,
    0.35,
    0.5666666666666667,
    0.10555555555555556,
    0.6444444444444445,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.17777777777777778,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.07222222222222222,
    0.3277777777777778,
    0.5666666666666667,
    0.07222222222222222,
    0.6222222222222222,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.32222222222222224,
    0.32222222222222224,
    0.2722222222222222,
    0.25,
    0.49444444444444446,
    0.5666666666666667,
    0.25,
    0.7888888888888889,
    0.5388888888888889,
    0.07222222222222222,
    0.5388888888888889,
    0.07222222222222222,
    0.5444444444444444,
    0.29444444444444445,
    0.5777777777777777,
    0.29444444444444445,
    0.3111111111111111,
    0.4166666666666667,
    0.5333333333333333,
    0.5333333333333333,
    0.7277777777777777,
    0.8333333333333334,
    0.3111111111111111,
    0.4166666666666667,
    0.5444444444444444,
    0.5444444444444444,
    0.7388888888888889,
    0.8444444444444444,
    0.5388888888888889,
    0.07222222222222222,
    0.5388888888888889,
    0.07222222222222222,
    0.20555555555555555,
    0.3111111111111111,
    0.4888888888888889,
    0.5333333333333333,
    0.5333333333333333,
    0.20555555555555555,
    0.7277777777777777,
    0.8611111111111112,
    0.3111111111111111,
    0.5444444444444444,
    0.6166666666666667,
    0.8611111111111112,
    0.8111111111111111,
    0.3388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.13333333333333333,
    0.37777777777777777,
    0.13333333333333333,
    0.0,
    0.12222222222222222,
    0.45,
    0.06111111111111111,
    0.06111111111111111,
    0.0,
    0.26666666666666666,
    0.5944444444444444,
    0.0,
    0.12222222222222222,
    0.45,
    0.06111111111111111,
    0.06111111111111111,
    0.0,
    0.26666666666666666,
    0.5944444444444444,
    0.3388888888888889,
    0.3388888888888889,
    0.24444444444444444,
    0.12222222222222222,
    0.5277777777777778,
    0.10555555555555556,
    0.10555555555555556,
    0.24444444444444444,
    0.3111111111111111,
    0.6722222222222223,
    0.12222222222222222,
    0.34444444444444444,
    0.25555555555555554,
    0.46111111111111114,
    0.46111111111111114,
    0.5777777777777777,
    0.5777777777777777,
    0.4222222222222222,
    0.4444444444444444,
    0.8222222222222222,
    0.8444444444444444,
    0.5777777777777777,
    0.5777777777777777,
    0.4222222222222222,
    0.4444444444444444,
    0.8222222222222222,
    0.8444444444444444,
    0.5777777777777777,
    0.5777777777777777,
    0.4222222222222222,
    0.4444444444444444,
    0.8222222222222222,
    0.8444444444444444,
    0.5777777777777777,
    0.5777777777777777,
    0.4222222222222222,
    0.4444444444444444,
    0.8222222222222222,
    0.8444444444444444,
    0.6888888888888889,
    0.6888888888888889,
    0.6944444444444444,
    0.13333333333333333,
    0.7277777777777777,
    0.13333333333333333,
    0.0,
    0.12222222222222222,
    0.45,
    0.06111111111111111,
    0.06111111111111111,
    0.0,
    0.26666666666666666,
    0.5944444444444444,
    0.0,
    0.12222222222222222,
    0.45,
    0.06111111111111111,
    0.06111111111111111,
    0.0,
    0.26666666666666666,
    0.5944444444444444,
    0.6888888888888889,
    0.6888888888888889,
    0.24444444444444444,
    0.12222222222222222,
    0.5277777777777778,
    0.10555555555555556,
    0.10555555555555556,
    0.24444444444444444,
    0.3111111111111111,
    0.6722222222222223,
    0.12222222222222222,
    0.6944444444444444,
    0.25555555555555554,
    0.8111111111111111,
    0.46111111111111114,
    0.3388888888888889,
    0.3388888888888889,
    0.34444444444444444,
    0.15555555555555556,
    0.37777777777777777,
    0.15555555555555556,
    0.12222222222222222,
    0.5277777777777778,
    0.5833333333333334,
    0.5944444444444444,
    0.5944444444444444,
    0.12222222222222222,
    0.8388888888888889,
    0.8944444444444445,
    0.15555555555555556,
    0.5277777777777778,
    0.6055555555555555,
    0.5944444444444444,
    0.5944444444444444,
    0.15555555555555556,
    0.8388888888888889,
    0.9166666666666666,
    0.3388888888888889,
    0.3388888888888889,
    0.3333333333333333,
    0.5277777777777778,
    0.6277777777777778,
    0.5944444444444444,
    0.5944444444444444,
    0.3333333333333333,
    0.8388888888888889,
    0.8944444444444445,
    0.5277777777777778,
    0.34444444444444444,
    0.6444444444444445,
    0.8277777777777777,
    0.8888888888888888,
    0.7944444444444444,
    0.12222222222222222,
    0.7944444444444444,
    0.12222222222222222,
    0.8,
    0.34444444444444444,
    0.8333333333333334,
    0.34444444444444444,
    0.7944444444444444,
    0.3333333333333333,
    0.8388888888888889,
    0.3333333333333333,
    0.8,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.20555555555555555,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.6611111111111111,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.6111111111111112,
    0.6166666666666667,
    0.6611111111111111,
    0.6666666666666666,
    0.5444444444444444,
    0.6555555555555556,
    0.7333333333333333,
    0.05,
    0.06111111111111111,
    0.5444444444444444,
    0.7388888888888889,
    0.8111111111111111,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.6111111111111112,
    0.6166666666666667,
    0.6611111111111111,
    0.6666666666666666,
    0.5444444444444444,
    0.6555555555555556,
    0.7333333333333333,
    0.05,
    0.06111111111111111,
    0.5444444444444444,
    0.7388888888888889,
    0.8111111111111111,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.6722222222222223,
    0.6944444444444444,
    0.7222222222222222,
    0.7444444444444445,
    0.5444444444444444,
    0.7166666666666667,
    0.7833333333333333,
    0.05,
    0.06111111111111111,
    0.5444444444444444,
    0.8,
    0.8611111111111112,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.6722222222222223,
    0.6944444444444444,
    0.7222222222222222,
    0.7444444444444445,
    0.5444444444444444,
    0.7166666666666667,
    0.7833333333333333,
    0.05,
    0.06111111111111111,
    0.5444444444444444,
    0.8,
    0.8611111111111112,
    0.5888888888888889,
    0.6222222222222222,
    0.6111111111111112,
    0.6166666666666667,
    0.6611111111111111,
    0.6666666666666666,
    0.6555555555555556,
    0.5888888888888889,
    0.05,
    0.6777777777777778,
    0.7388888888888889,
    0.5944444444444444,
    0.6277777777777778,
    0.6111111111111112,
    0.6166666666666667,
    0.6611111111111111,
    0.6666666666666666,
    0.6555555555555556,
    0.5944444444444444,
    0.05,
    0.6833333333333333,
    0.7388888888888889,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.011111111111111112,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.16666666666666666,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.5888888888888889,
    0.6222222222222222,
    0.6722222222222223,
    0.6944444444444444,
    0.7222222222222222,
    0.7444444444444445,
    0.7166666666666667,
    0.5888888888888889,
    0.05,
    0.6777777777777778,
    0.8,
    0.6666666666666666,
    0.7,
    0.6722222222222223,
    0.6944444444444444,
    0.7222222222222222,
    0.7444444444444445,
    0.7166666666666667,
    0.6666666666666666,
    0.05,
    0.7555555555555555,
    0.8,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.17222222222222222,
    0.2,
    0.17222222222222222,
    0.2,
    0.17222222222222222,
    0.2111111111111111,
    0.17222222222222222,
    0.2111111111111111,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.5888888888888889,
    0.03333333333333333,
    0.03333333333333333,
    0.6111111111111112,
    0.6166666666666667,
    0.6888888888888889,
    0.6944444444444444,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.09444444444444444,
    0.1,
    0.6555555555555556,
    0.5444444444444444,
    0.7333333333333333,
    0.75,
    0.5444444444444444,
    0.8166666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.6111111111111112,
    0.6166666666666667,
    0.7777777777777778,
    0.7833333333333333,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.25555555555555554,
    0.25555555555555554,
    0.6555555555555556,
    0.5444444444444444,
    0.7333333333333333,
    0.8166666666666667,
    0.5444444444444444,
    0.8777777777777778,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.5833333333333334,
    0.03333333333333333,
    0.03333333333333333,
    0.6944444444444444,
    0.7222222222222222,
    0.7722222222222223,
    0.8,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.09444444444444444,
    0.1,
    0.7388888888888889,
    0.5444444444444444,
    0.7944444444444444,
    0.8333333333333334,
    0.5444444444444444,
    0.8777777777777778,
    0.8277777777777777,
    0.8277777777777777,
    0.5111111111111111,
    0.6444444444444445,
    0.5111111111111111,
    0.6444444444444445,
    0.8722222222222222,
    0.5444444444444444,
    0.8888888888888888,
    0.5444444444444444,
    0.5888888888888889,
    0.6222222222222222,
    0.6111111111111112,
    0.6166666666666667,
    0.03333333333333333,
    0.03333333333333333,
    0.6888888888888889,
    0.6944444444444444,
    0.6555555555555556,
    0.5888888888888889,
    0.09444444444444444,
    0.7111111111111111,
    0.75,
    0.17222222222222222,
    0.2,
    0.17222222222222222,
    0.2,
    0.17222222222222222,
    0.011111111111111112,
    0.2722222222222222,
    0.17222222222222222,
    0.011111111111111112,
    0.2722222222222222,
    0.5944444444444444,
    0.6277777777777778,
    0.6111111111111112,
    0.6166666666666667,
    0.21666666666666667,
    0.21666666666666667,
    0.7777777777777778,
    0.7833333333333333,
    0.6555555555555556,
    0.5944444444444444,
    0.26666666666666666,
    0.8111111111111111,
    0.8277777777777777,
    0.5888888888888889,
    0.6222222222222222,
    0.6944444444444444,
    0.7222222222222222,
    0.03333333333333333,
    0.03333333333333333,
    0.7722222222222223,
    0.8,
    0.7388888888888889,
    0.5888888888888889,
    0.09444444444444444,
    0.7111111111111111,
    0.8333333333333334,
    0.8333333333333334,
    0.8666666666666667,
    0.8777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.3888888888888889,
    0.5611111111111111,
    0.5666666666666667,
    0.5055555555555555,
    0.5055555555555555,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.07777777777777778,
    0.07777777777777778,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.3888888888888889,
    0.5611111111111111,
    0.5666666666666667,
    0.5055555555555555,
    0.5055555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.20555555555555555,
    0.20555555555555555,
    0.12222222222222222,
    0.15,
    0.34444444444444444,
    0.35,
    0.32222222222222224,
    0.32222222222222224,
    0.12222222222222222,
    0.15,
    0.46111111111111114,
    0.4666666666666667,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.05,
    0.05,
    0.23333333333333334,
    0.3,
    0.23333333333333334,
    0.3,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.25,
    0.2833333333333333,
    0.12222222222222222,
    0.15,
    0.3888888888888889,
    0.42777777777777776,
    0.5333333333333333,
    0.5333333333333333,
    0.12222222222222222,
    0.15,
    0.6722222222222223,
    0.6777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5333333333333333,
    0.5611111111111111,
    0.7555555555555555,
    0.7611111111111111,
    0.6555555555555556,
    0.6777777777777778,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.05,
    0.05,
    0.5333333333333333,
    0.6,
    0.5333333333333333,
    0.6,
    0.07777777777777778,
    0.07777777777777778,
    0.5722222222222222,
    0.6055555555555555,
    0.5333333333333333,
    0.5611111111111111,
    0.8,
    0.8388888888888889,
    0.6555555555555556,
    0.6777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.2777777777777778,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.03888888888888889,
    0.1111111111111111,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.3611111111111111,
    0.43333333333333335,
    0.07777777777777778,
    0.07777777777777778,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.3888888888888889,
    0.5611111111111111,
    0.5666666666666667,
    0.5055555555555555,
    0.5055555555555555,
    0.45,
    0.45,
    0.45,
    0.45,
    0.45,
    0.45,
    0.45,
    0.45,
    0.07777777777777778,
    0.07777777777777778,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.3888888888888889,
    0.5611111111111111,
    0.5666666666666667,
    0.5055555555555555,
    0.5055555555555555,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.20555555555555555,
    0.20555555555555555,
    0.12222222222222222,
    0.15,
    0.34444444444444444,
    0.35,
    0.32222222222222224,
    0.32222222222222224,
    0.12222222222222222,
    0.15,
    0.46111111111111114,
    0.4666666666666667,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.3111111111111111,
    0.06111111111111111,
    0.06111111111111111,
    0.3333333333333333,
    0.4,
    0.3333333333333333,
    0.4,
    0.43333333333333335,
    0.43333333333333335,
    0.43333333333333335,
    0.43333333333333335,
    0.25,
    0.29444444444444445,
    0.12222222222222222,
    0.15,
    0.3888888888888889,
    0.4388888888888889,
    0.6333333333333333,
    0.6333333333333333,
    0.12222222222222222,
    0.15,
    0.7722222222222223,
    0.7777777777777778,
    0.07777777777777778,
    0.07777777777777778,
    0.5277777777777778,
    0.5277777777777778,
    0.5333333333333333,
    0.5611111111111111,
    0.7555555555555555,
    0.7611111111111111,
    0.6555555555555556,
    0.6777777777777778,
    0.6444444444444445,
    0.6444444444444445,
    0.6444444444444445,
    0.6444444444444445,
    0.06111111111111111,
    0.06111111111111111,
    0.6666666666666666,
    0.7333333333333333,
    0.6666666666666666,
    0.7333333333333333,
    0.07777777777777778,
    0.07777777777777778,
    0.5722222222222222,
    0.6166666666666667,
    0.5333333333333333,
    0.5611111111111111,
    0.8,
    0.85,
    0.6555555555555556,
    0.6777777777777778,
    0.07777777777777778,
    0.10555555555555556,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.03888888888888889,
    0.42777777777777776,
    0.5611111111111111,
    0.03888888888888889,
    0.6055555555555555,
    0.5055555555555555,
    0.03888888888888889,
    0.5333333333333333,
    0.03888888888888889,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.31666666666666665,
    0.07777777777777778,
    0.10555555555555556,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.03888888888888889,
    0.42777777777777776,
    0.5611111111111111,
    0.03888888888888889,
    0.6055555555555555,
    0.5055555555555555,
    0.03888888888888889,
    0.5333333333333333,
    0.03888888888888889,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.20555555555555555,
    0.20555555555555555,
    0.12222222222222222,
    0.35555555555555557,
    0.3888888888888889,
    0.34444444444444444,
    0.35555555555555557,
    0.5277777777777778,
    0.32222222222222224,
    0.32222222222222224,
    0.12222222222222222,
    0.35555555555555557,
    0.3888888888888889,
    0.46111111111111114,
    0.35555555555555557,
    0.6444444444444445,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.2111111111111111,
    0.06111111111111111,
    0.07222222222222222,
    0.23333333333333334,
    0.3111111111111111,
    0.23333333333333334,
    0.32222222222222224,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.25,
    0.2833333333333333,
    0.12222222222222222,
    0.4222222222222222,
    0.43333333333333335,
    0.3888888888888889,
    0.4222222222222222,
    0.6055555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.12222222222222222,
    0.4222222222222222,
    0.43333333333333335,
    0.6722222222222223,
    0.4222222222222222,
    0.8555555555555555,
    0.07777777777777778,
    0.10555555555555556,
    0.5277777777777778,
    0.5277777777777778,
    0.5333333333333333,
    0.4388888888888889,
    0.6611111111111111,
    0.7555555555555555,
    0.4388888888888889,
    0.8,
    0.6555555555555556,
    0.4388888888888889,
    0.7666666666666667,
    0.4388888888888889,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.5111111111111111,
    0.06111111111111111,
    0.07222222222222222,
    0.5333333333333333,
    0.6111111111111112,
    0.5333333333333333,
    0.6222222222222222,
    0.07777777777777778,
    0.10555555555555556,
    0.5722222222222222,
    0.6055555555555555,
    0.5333333333333333,
    0.5055555555555555,
    0.7055555555555556,
    0.8,
    0.5055555555555555,
    0.8777777777777778,
    0.6555555555555556,
    0.5055555555555555,
    0.8111111111111111,
    0.5055555555555555,
    0.07777777777777778,
    0.18333333333333332,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.3111111111111111,
    0.5111111111111111,
    0.5611111111111111,
    0.3111111111111111,
    0.6888888888888889,
    0.5055555555555555,
    0.3333333333333333,
    0.6111111111111112,
    0.3333333333333333,
    0.5166666666666667,
    0.12222222222222222,
    0.55,
    0.20555555555555555,
    0.20555555555555555,
    0.5166666666666667,
    0.34444444444444444,
    0.6888888888888889,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.12222222222222222,
    0.5166666666666667,
    0.12222222222222222,
    0.55,
    0.32222222222222224,
    0.32222222222222224,
    0.5166666666666667,
    0.46111111111111114,
    0.8055555555555556,
    0.12222222222222222,
    0.07777777777777778,
    0.25,
    0.40555555555555556,
    0.3888888888888889,
    0.3333333333333333,
    0.3333333333333333,
    0.38333333333333336,
    0.43333333333333335,
    0.6333333333333333,
    0.5611111111111111,
    0.43333333333333335,
    0.8111111111111111,
    0.12222222222222222,
    0.5055555555555555,
    0.6333333333333333,
    0.8333333333333334,
    0.7722222222222223,
    0.07777777777777778,
    0.18333333333333332,
    0.5277777777777778,
    0.5277777777777778,
    0.5333333333333333,
    0.7111111111111111,
    0.7444444444444445,
    0.7555555555555555,
    0.7111111111111111,
    0.8833333333333333,
    0.6555555555555556,
    0.7333333333333333,
    0.8444444444444444,
    0.7333333333333333,
    0.5333333333333333,
    0.07777777777777778,
    0.5722222222222222,
    0.7277777777777777,
    0.8,
    0.6555555555555556,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.2388888888888889,
    0.10555555555555556,
    0.34444444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.2388888888888889,
    0.10555555555555556,
    0.34444444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.5166666666666667,
    0.5777777777777777,
    0.5833333333333334,
    0.7055555555555556,
    0.5166666666666667,
    0.5777777777777777,
    0.5833333333333334,
    0.7055555555555556,
    0.15,
    0.15,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.4666666666666667,
    0.15,
    0.15,
    0.022222222222222223,
    0.3388888888888889,
    0.38333333333333336,
    0.21666666666666667,
    0.3388888888888889,
    0.5222222222222223,
    0.15,
    0.15,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.4666666666666667,
    0.15,
    0.15,
    0.022222222222222223,
    0.36666666666666664,
    0.4111111111111111,
    0.21666666666666667,
    0.36666666666666664,
    0.55,
    0.40555555555555556,
    0.4722222222222222,
    0.48333333333333334,
    0.6055555555555555,
    0.16666666666666666,
    0.16666666666666666,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.22777777777777777,
    0.2833333333333333,
    0.48333333333333334,
    0.40555555555555556,
    0.022222222222222223,
    0.6055555555555555,
    0.65,
    0.7388888888888889,
    0.2388888888888889,
    0.10555555555555556,
    0.34444444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.2388888888888889,
    0.10555555555555556,
    0.34444444444444444,
    0.20555555555555555,
    0.20555555555555555,
    0.2388888888888889,
    0.3333333333333333,
    0.5722222222222222,
    0.5166666666666667,
    0.5888888888888889,
    0.6,
    0.7166666666666667,
    0.16666666666666666,
    0.16666666666666666,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.22777777777777777,
    0.2833333333333333,
    0.48333333333333334,
    0.5166666666666667,
    0.022222222222222223,
    0.7222222222222222,
    0.7666666666666667,
    0.85,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.40555555555555556,
    0.28888888888888886,
    0.28888888888888886,
    0.03333333333333333,
    0.05555555555555555,
    0.37222222222222223,
    0.39444444444444443,
    0.28888888888888886,
    0.28888888888888886,
    0.03333333333333333,
    0.05555555555555555,
    0.37222222222222223,
    0.39444444444444443,
    0.28888888888888886,
    0.28888888888888886,
    0.03333333333333333,
    0.05555555555555555,
    0.37222222222222223,
    0.39444444444444443,
    0.28888888888888886,
    0.28888888888888886,
    0.03333333333333333,
    0.05555555555555555,
    0.37222222222222223,
    0.39444444444444443,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.4166666666666667,
    0.4388888888888889,
    0.6111111111111112,
    0.6111111111111112,
    0.03333333333333333,
    0.05555555555555555,
    0.6944444444444444,
    0.7166666666666667,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.35555555555555557,
    0.3333333333333333,
    0.3333333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.4166666666666667,
    0.4388888888888889,
    0.6833333333333333,
    0.6833333333333333,
    0.03333333333333333,
    0.05555555555555555,
    0.7666666666666667,
    0.7888888888888889,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.2611111111111111,
    0.10555555555555556,
    0.36666666666666664,
    0.20555555555555555,
    0.20555555555555555,
    0.2611111111111111,
    0.3333333333333333,
    0.5944444444444444,
    0.2611111111111111,
    0.10555555555555556,
    0.36666666666666664,
    0.20555555555555555,
    0.20555555555555555,
    0.2611111111111111,
    0.3333333333333333,
    0.5944444444444444,
    0.5166666666666667,
    0.5777777777777777,
    0.5833333333333334,
    0.7055555555555556,
    0.5166666666666667,
    0.5777777777777777,
    0.5833333333333334,
    0.7055555555555556,
    0.4166666666666667,
    0.4166666666666667,
    0.08888888888888889,
    0.31666666666666665,
    0.39444444444444443,
    0.4777777777777778,
    0.31666666666666665,
    0.7333333333333333,
    0.4166666666666667,
    0.4166666666666667,
    0.08888888888888889,
    0.37222222222222223,
    0.45,
    0.48333333333333334,
    0.37222222222222223,
    0.7888888888888889,
    0.4166666666666667,
    0.4166666666666667,
    0.08888888888888889,
    0.31666666666666665,
    0.39444444444444443,
    0.4777777777777778,
    0.31666666666666665,
    0.7333333333333333,
    0.4166666666666667,
    0.4166666666666667,
    0.08888888888888889,
    0.4,
    0.4777777777777778,
    0.48333333333333334,
    0.4,
    0.8166666666666667,
    0.40555555555555556,
    0.4722222222222222,
    0.48333333333333334,
    0.6055555555555555,
    0.46111111111111114,
    0.46111111111111114,
    0.08888888888888889,
    0.31666666666666665,
    0.39444444444444443,
    0.5222222222222223,
    0.31666666666666665,
    0.7777777777777778,
    0.40555555555555556,
    0.08888888888888889,
    0.6388888888888888,
    0.7166666666666667,
    0.7722222222222223,
    0.2611111111111111,
    0.10555555555555556,
    0.36666666666666664,
    0.20555555555555555,
    0.20555555555555555,
    0.2611111111111111,
    0.3333333333333333,
    0.5944444444444444,
    0.2611111111111111,
    0.10555555555555556,
    0.36666666666666664,
    0.20555555555555555,
    0.20555555555555555,
    0.2611111111111111,
    0.3333333333333333,
    0.5944444444444444,
    0.5166666666666667,
    0.5888888888888889,
    0.6,
    0.7166666666666667,
    0.46111111111111114,
    0.46111111111111114,
    0.08888888888888889,
    0.31666666666666665,
    0.39444444444444443,
    0.5222222222222223,
    0.31666666666666665,
    0.7777777777777778,
    0.5166666666666667,
    0.08888888888888889,
    0.7555555555555555,
    0.8333333333333334,
    0.8833333333333333,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.2388888888888889,
    0.17777777777777778,
    0.34444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.2388888888888889,
    0.46111111111111114,
    0.6277777777777778,
    0.2388888888888889,
    0.17777777777777778,
    0.34444444444444444,
    0.37777777777777777,
    0.37777777777777777,
    0.2388888888888889,
    0.46111111111111114,
    0.6277777777777778,
    0.5888888888888889,
    0.6944444444444444,
    0.7,
    0.7777777777777778,
    0.5888888888888889,
    0.6944444444444444,
    0.7,
    0.7777777777777778,
    0.15,
    0.15,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.2111111111111111,
    0.2833333333333333,
    0.4666666666666667,
    0.15,
    0.15,
    0.022222222222222223,
    0.3388888888888889,
    0.38333333333333336,
    0.21666666666666667,
    0.3388888888888889,
    0.5222222222222223,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.3333333333333333,
    0.15,
    0.15,
    0.022222222222222223,
    0.5111111111111111,
    0.5555555555555556,
    0.2111111111111111,
    0.5111111111111111,
    0.6944444444444444,
    0.15,
    0.15,
    0.022222222222222223,
    0.5611111111111111,
    0.6055555555555555,
    0.21666666666666667,
    0.5611111111111111,
    0.7444444444444445,
    0.40555555555555556,
    0.4722222222222222,
    0.48333333333333334,
    0.6055555555555555,
    0.16666666666666666,
    0.16666666666666666,
    0.022222222222222223,
    0.2833333333333333,
    0.3277777777777778,
    0.22777777777777777,
    0.2833333333333333,
    0.48333333333333334,
    0.40555555555555556,
    0.022222222222222223,
    0.6055555555555555,
    0.65,
    0.7388888888888889,
    0.2388888888888889,
    0.17777777777777778,
    0.34444444444444444,
    0.40555555555555556,
    0.40555555555555556,
    0.2388888888888889,
    0.4888888888888889,
    0.6555555555555556,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2833333333333333,
    0.2388888888888889,
    0.17777777777777778,
    0.34444444444444444,
    0.6111111111111112,
    0.6111111111111112,
    0.2388888888888889,
    0.6944444444444444,
    0.8611111111111112,
    0.5888888888888889,
    0.7055555555555556,
    0.7166666666666667,
    0.7888888888888889,
    0.16666666666666666,
    0.16666666666666666,
    0.022222222222222223,
    0.5111111111111111,
    0.5555555555555556,
    0.22777777777777777,
    0.5111111111111111,
    0.7111111111111111,
    0.5888888888888889,
    0.022222222222222223,
    0.8388888888888889,
    0.8833333333333333,
    0.9222222222222223,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.40555555555555556,
    0.46111111111111114,
    0.4666666666666667,
    0.5944444444444444,
    0.43333333333333335,
    0.23333333333333334,
    0.5388888888888889,
    0.5055555555555555,
    0.5055555555555555,
    0.43333333333333335,
    0.5666666666666667,
    0.8222222222222222,
    0.4888888888888889,
    0.23333333333333334,
    0.5944444444444444,
    0.5055555555555555,
    0.5055555555555555,
    0.4888888888888889,
    0.5722222222222222,
    0.8777777777777778,
    0.6444444444444445,
    0.8222222222222222,
    0.8277777777777777,
    0.8833333333333333,
    0.6444444444444445,
    0.8222222222222222,
    0.8277777777777777,
    0.8888888888888888,
    0.40555555555555556,
    0.4722222222222222,
    0.48333333333333334,
    0.6055555555555555,
    0.5333333333333333,
    0.5333333333333333,
    0.23333333333333334,
    0.43333333333333335,
    0.5388888888888889,
    0.5944444444444444,
    0.43333333333333335,
    0.85,
    0.40555555555555556,
    0.23333333333333334,
    0.7555555555555555,
    0.8611111111111112,
    0.8888888888888888,
    0.6444444444444445,
    0.8333333333333334,
    0.8444444444444444,
    0.8944444444444445,
    0.6444444444444445
  ]
}

==> anc/sir/__init__.py <==
"""Separation-Information Rendering (SIR).

A rate-distortion treatment of rendering finite apartness structures
(separoids) as convex scenes that act as information carriers for the
separation certificates (maximal separations and minimal Radon partitions).
"""

from . import decoder, geometry, losses, reconstruct, render, separoid

__all__ = ["decoder", "geometry", "losses", "reconstruct", "render", "separoid"]
__version__ = "1.0.0"


==> anc/sir/decoder.py <==
"""Apartness decoder: read the apartness table from a rendered image.

A small convolutional network maps a rendered RGB image ``Y`` to logits over
the (fixed-order) apartness bits of a scene with a fixed number of sites.
Training it maximises a variational lower bound on the mutual information
I(Sigma; Y): with a factorised Bernoulli decoder,

    I(Sigma; Y) >= H(Sigma) + E[ log q_phi(Sigma | Y) ],

so minimising the binary cross-entropy maximises the bound, and the normalised
information score IS = Ihat(Sigma; Y) / H(Sigma) reports the fraction of the
source entropy that the rendered channel delivers.
"""

from __future__ import annotations

import torch
import torch.nn as nn


class ApartnessDecoder(nn.Module):
    """Object-centric pairwise apartness decoder.

    Each body is rendered with a fixed palette colour, so the decoder colour-keys
    the image into one soft response map per body and reduces each map to spatial
    moments -- visible mass, centroid, and spread. A shared pairwise MLP then
    reads, for every body pair (i,j), whether the two bodies are apart from these
    geometric summaries. The binding of output bit to body pair is fixed by
    construction (no relational binding to learn), the moments are exactly the
    quantities a viewer estimates, and image resolution / sensor noise degrade
    the moment estimates -- so the information the channel delivers depends on the
    visual budget, as a capacity-limited channel should.
    """

    def __init__(self, pairs, palette, extent=4.2, res=48, color_sigma=0.18,
                 hidden=64):
        super().__init__()
        self.register_buffer("palette", palette)            # (n,3)
        self.register_buffer("pair_i", torch.tensor([min(p[0]) if hasattr(p[0], '__iter__')
                                                      else p[0] for p in pairs]))
        self.register_buffer("pair_j", torch.tensor([min(p[1]) if hasattr(p[1], '__iter__')
                                                      else p[1] for p in pairs]))
        self.extent = extent
        self.color_sigma = color_sigma
        self.mlp = nn.Sequential(
            nn.Linear(9, hidden), nn.ReLU(inplace=True),
            nn.Linear(hidden, hidden), nn.ReLU(inplace=True),
            nn.Linear(hidden, 1),
        )
        self._grid_cache = {}

    def _grid(self, res, device, dtype):
        key = (res, device, dtype)
        if key not in self._grid_cache:
            xs = torch.linspace(-self.extent, self.extent, res, device=device, dtype=dtype)
            gy, gx = torch.meshgrid(xs, xs, indexing="ij")
            self._grid_cache[key] = (gx.reshape(-1), gy.reshape(-1))
        return self._grid_cache[key]

    def body_moments(self, x):
        """Per-body (mass, cx, cy, spread) from colour-keyed response maps.

        x: (B,3,H,W) image. Returns (B, n, 4).
        """
        B, _, H, W = x.shape
        gx, gy = self._grid(H, x.device, x.dtype)            # (P,)
        flat = x.reshape(B, 3, -1).transpose(1, 2)           # (B,P,3)
        # colour match to each palette entry; background (near white) suppressed
        d2 = ((flat.unsqueeze(2) - self.palette.view(1, 1, -1, 3)) ** 2).sum(-1)  # (B,P,n)
        bg = (1.0 - flat).pow(2).sum(-1, keepdim=True)       # distance to white
        match = torch.exp(-d2 / (self.color_sigma ** 2))
        match = match * (1 - torch.exp(-bg / (self.color_sigma ** 2)))  # kill background
        mass = match.sum(1)                                  # (B,n)
        w = match / mass.clamp_min(1e-6).unsqueeze(1)        # (B,P,n) normalised
        cx = (w * gx.view(1, -1, 1)).sum(1)                  # (B,n)
        cy = (w * gy.view(1, -1, 1)).sum(1)
        var = (w * (gx.view(1, -1, 1) - cx.unsqueeze(1)) ** 2
               + w * (gy.view(1, -1, 1) - cy.unsqueeze(1)) ** 2).sum(1)
        spread = var.clamp_min(1e-6).sqrt()                  # (B,n)
        logmass = torch.log1p(mass / (H * W) * 1e3)
        return torch.stack([logmass, cx, cy, spread], dim=-1)  # (B,n,4)

    def forward(self, x):
        f = self.body_moments(x)                             # (B,n,4)
        fi = f[:, self.pair_i]                                # (B,K,4)
        fj = f[:, self.pair_j]
        dist = (fi[..., 1:3] - fj[..., 1:3]).pow(2).sum(-1, keepdim=True).clamp_min(1e-9).sqrt()
        g = torch.cat([fi, fj, dist], dim=-1)                # (B,K,9)
        return self.mlp(g).squeeze(-1)                        # (B,K) logits


def bernoulli_entropy_bits(p: torch.Tensor) -> torch.Tensor:
    """Per-bit Bernoulli entropy in bits for marginal probabilities p."""
    p = p.clamp(1e-6, 1 - 1e-6)
    return -(p * torch.log2(p) + (1 - p) * torch.log2(1 - p))


def variational_info_bits(logits, targets, source_entropy_bits):
    """Variational MI lower bound (in bits) for the decoded channel.

    Ihat = H(Sigma) - Hhat(Sigma | Y), with the conditional cross-entropy
    estimated from the decoder.  Returns (Ihat_bits, cond_entropy_bits).
    """
    logp1 = torch.nn.functional.logsigmoid(logits)
    logp0 = torch.nn.functional.logsigmoid(-logits)
    ce_nats = -(targets * logp1 + (1 - targets) * logp0)  # (B, n_bits)
    cond_bits = (ce_nats / torch.log(torch.tensor(2.0))).mean(dim=0).sum()
    ihat = source_entropy_bits - cond_bits
    return ihat, cond_bits


==> anc/sir/geometry.py <==
"""Differentiable convex geometry: support channels, rate and entropy.

The scene vertices ``V`` of shape (n, m, 2) are the optimisation variables.
All quantities below are differentiable in ``V`` and operate through the
*support function* of each site, so they depend only on the convex hull of the
generating vertices (their ordering is irrelevant).
"""

from __future__ import annotations

import math

import torch


def unit_directions(L: int, device=None, dtype=torch.float32) -> torch.Tensor:
    """L equally spaced unit directions on the circle, shape (L, 2)."""
    ang = torch.arange(L, dtype=dtype, device=device) * (2 * math.pi / L)
    return torch.stack([torch.cos(ang), torch.sin(ang)], dim=1)


def support(V: torch.Tensor, U: torch.Tensor) -> torch.Tensor:
    """Per-site support function values.

    V: (n, m, 2) vertices.  U: (L, 2) directions.
    Returns h of shape (n, L) with h[e, l] = max_j <U_l, V[e,j]>.
    """
    proj = torch.einsum("emk,lk->eml", V, U)  # (n, m, L)
    return proj.max(dim=1).values  # (n, L)


def group_support(h: torch.Tensor, subset) -> torch.Tensor:
    """h_A(u) = max_{a in A} h_a(u). h:(n,L), subset: iterable of indices."""
    idx = torch.as_tensor(sorted(subset), device=h.device, dtype=torch.long)
    return h.index_select(0, idx).max(dim=0).values  # (L,)


def directional_margin(h: torch.Tensor, A, B) -> torch.Tensor:
    """Signed separation margin s_{A,B}(u) over all directions.

    For a direction u with normal u, the sets are separated iff
    max_{x in A}<u,x>  <  min_{y in B}<u,y>.  Since min_{y}<u,y> = -h_B(-u),
    the margin is  s(u) = -h_B(-u) - h_A(u).

    ``h`` is assumed evaluated on directions U followed by their negatives -U;
    i.e. h has shape (n, 2L) where the second half is the antipodal block.
    Returns a length-L vector of margins.
    """
    L = h.shape[1] // 2
    hA = group_support(h[:, :L], A)          # h_A(u)
    hB_neg = group_support(h[:, L:], B)      # h_B(-u)
    return -hB_neg - hA                      # (L,)


def soft_separation(margin: torch.Tensor, tau: float) -> torch.Tensor:
    """Delta_{A,B} = tau * logsumexp(s(u)/tau): smooth max margin over u."""
    return tau * torch.logsumexp(margin / tau, dim=0)


def direction_distribution(margin: torch.Tensor, tau: float) -> torch.Tensor:
    """p_{A,B}(l) = softmax_l( s(u_l)/tau ): which directions carry apartness."""
    return torch.softmax(margin / tau, dim=0)


def directional_entropy(margin: torch.Tensor, tau: float) -> torch.Tensor:
    """H_dir(A,B) = -sum_l p(l) log p(l), in nats."""
    p = direction_distribution(margin, tau)
    return -(p * (p.clamp_min(1e-12)).log()).sum()


def support_all(V: torch.Tensor, U: torch.Tensor) -> torch.Tensor:
    """Support on U stacked with support on -U: returns (n, 2L)."""
    return torch.cat([support(V, U), support(V, -U)], dim=1)


# --------------------------------------------------------------------------- #
# Geometry rate (description length of the scene)                              #
# --------------------------------------------------------------------------- #
def coordinate_rate(V: torch.Tensor, delta_q: float) -> torch.Tensor:
    """Quantised-coordinate term  sum log(1 + |v|^2 / delta_q^2)."""
    return torch.log1p((V ** 2).sum(dim=-1) / (delta_q ** 2)).sum()


def turning_angles(V: torch.Tensor) -> torch.Tensor:
    """Discrete curvature (exterior turning angle) at every vertex.

    Vertices are first re-ordered by angle about the site centroid so the
    turning angle is well defined regardless of optimisation drift.
    Returns (n, m) angles in radians.
    """
    n, m, _ = V.shape
    c = V.mean(dim=1, keepdim=True)
    ang = torch.atan2(V[..., 1] - c[..., 1], V[..., 0] - c[..., 0])  # (n,m)
    order = torch.argsort(ang, dim=1)
    Vs = torch.gather(V, 1, order.unsqueeze(-1).expand(-1, -1, 2))
    nxt = torch.roll(Vs, shifts=-1, dims=1)
    prv = torch.roll(Vs, shifts=1, dims=1)
    e1 = Vs - prv
    e2 = nxt - Vs
    a1 = torch.atan2(e1[..., 1], e1[..., 0])
    a2 = torch.atan2(e2[..., 1], e2[..., 0])
    turn = a2 - a1
    turn = (turn + math.pi) % (2 * math.pi) - math.pi  # wrap to (-pi, pi]
    return turn


def curvature_entropy(V: torch.Tensor) -> torch.Tensor:
    """Sum over sites of the entropy of the normalised turning-angle profile."""
    turn = turning_angles(V).abs()  # (n, m)
    p = turn / turn.sum(dim=1, keepdim=True).clamp_min(1e-12)
    H = -(p * (p.clamp_min(1e-12)).log()).sum(dim=1)
    return H.sum()


def geometry_rate(V: torch.Tensor, delta_q: float) -> torch.Tensor:
    """Total geometry code length  R(V)  used as the rate functional."""
    return coordinate_rate(V, delta_q) + curvature_entropy(V)


def graphics_regularity(V: torch.Tensor) -> torch.Tensor:
    """G(V): shape prior favouring compact, near-regular convex bodies.

    Penalises the squared coefficient of variation of vertex radii about each
    site centroid, so silhouettes stay rounded and legible rather than spiky.
    """
    c = V.mean(dim=1, keepdim=True)
    r = ((V - c) ** 2).sum(dim=-1).sqrt()          # (n, m)
    mean = r.mean(dim=1).clamp_min(1e-6)
    var = r.var(dim=1, unbiased=False)
    return (var / mean ** 2).sum()


==> anc/sir/losses.py <==
"""Certificate-aware objective for separation-information rendering.

The reconstruction objective optimises scene vertices ``V`` so that the soft
directional separation channel reproduces a target apartness table, while
keeping the geometry rate low and shaping the directional information.

The objective is evaluated in a fully vectorised form over all disjoint pairs:
each pair is encoded by membership masks, and group support functions are
obtained by a masked maximum over sites.
"""

from __future__ import annotations

import torch

from . import geometry as geo
from .separoid import down_weight, up_weight


class PairTensors:
    """Precomputed membership masks / targets / weights for a table.

    Built once per scene (cheap) and reused every optimisation step.
    """

    def __init__(self, table, device=None, dtype=torch.float32):
        n = table.n
        pairs = sorted(table.bits.keys(), key=lambda p: (tuple(sorted(p[0])), tuple(sorted(p[1]))))
        self.pairs = pairs
        maskA = torch.zeros(len(pairs), n, dtype=dtype, device=device)
        maskB = torch.zeros(len(pairs), n, dtype=dtype, device=device)
        sigma = torch.zeros(len(pairs), dtype=dtype, device=device)
        for k, (A, B) in enumerate(pairs):
            for a in A:
                maskA[k, a] = 1.0
            for b in B:
                maskB[k, b] = 1.0
            sigma[k] = float(table.bits[(A, B)])
        self.maskA = maskA
        self.maskB = maskB
        self.sigma = sigma
        self.is_sep = sigma > 0.5

        # Certificate skeleton: separations weighted by Down, Radon by Up.
        cmA, cmB, csign, cw = [], [], [], []
        for (A, B) in table.maximal_separations:
            mA = torch.zeros(n); mB = torch.zeros(n)
            for a in A: mA[a] = 1.0
            for b in B: mB[b] = 1.0
            cmA.append(mA); cmB.append(mB); csign.append(1.0)
            cw.append(float(down_weight(A, B)))
        for (A, B) in table.minimal_radon:
            mA = torch.zeros(n); mB = torch.zeros(n)
            for a in A: mA[a] = 1.0
            for b in B: mB[b] = 1.0
            cmA.append(mA); cmB.append(mB); csign.append(-1.0)
            cw.append(float(up_weight(A, B, n)))
        if cmA:
            self.cert_maskA = torch.stack(cmA).to(device=device, dtype=dtype)
            self.cert_maskB = torch.stack(cmB).to(device=device, dtype=dtype)
            self.cert_sign = torch.tensor(csign, device=device, dtype=dtype)
            self.cert_w = torch.tensor(cw, device=device, dtype=dtype)
        else:
            self.cert_maskA = torch.zeros(0, n, device=device, dtype=dtype)
            self.cert_maskB = torch.zeros(0, n, device=device, dtype=dtype)
            self.cert_sign = torch.zeros(0, device=device, dtype=dtype)
            self.cert_w = torch.zeros(0, device=device, dtype=dtype)


def _masked_group_support(hblock, mask):
    """Group support h_A on a (n, L) block for every pair mask (npairs, n).

    Returns (npairs, L): max over member sites, -inf for non-members.
    """
    neg = torch.finfo(hblock.dtype).min / 4
    # (1, n, L) with (npairs, n, 1) mask
    masked = torch.where(mask.unsqueeze(-1) > 0.5, hblock.unsqueeze(0), neg)
    return masked.max(dim=1).values


def pair_margins(h, maskA, maskB):
    """Signed margins s_{A,B}(u) for all pairs.  h:(n,2L). Returns (npairs,L)."""
    L = h.shape[1] // 2
    hA = _masked_group_support(h[:, :L], maskA)        # h_A(u)
    hB_neg = _masked_group_support(h[:, L:], maskB)    # h_B(-u)
    return -hB_neg - hA


def separation_loss_v(margins, sigma, tau, gamma):
    """Vectorised hinge: apart pairs reach gamma, crossings stay <= 0."""
    Delta = tau * torch.logsumexp(margins / tau, dim=1)   # (npairs,)
    sep = sigma > 0.5
    loss = torch.where(
        sep,
        torch.clamp(gamma - Delta, min=0.0) ** 2,
        torch.clamp(Delta, min=0.0) ** 2,
    ).sum()
    return loss, Delta


def certificate_loss_v(h, pt, tau, gamma):
    """Vectorised certificate-weighted hinge over the skeleton."""
    if pt.cert_w.numel() == 0:
        return h.new_zeros(())
    margins = pair_margins(h, pt.cert_maskA, pt.cert_maskB)
    Delta = tau * torch.logsumexp(margins / tau, dim=1)
    want_sep = pt.cert_sign > 0
    pen = torch.where(
        want_sep,
        torch.clamp(gamma - Delta, min=0.0) ** 2,
        torch.clamp(Delta, min=0.0) ** 2,
    )
    return (pt.cert_w * pen).sum()


def directional_entropy_loss_v(margins, is_sep, tau, h0):
    """Shape the apartness direction profile of each separation toward H0."""
    if is_sep.sum() == 0:
        return margins.new_zeros(())
    p = torch.softmax(margins[is_sep] / tau, dim=1)          # (k, L)
    H = -(p * p.clamp_min(1e-12).log()).sum(dim=1)           # (k,)
    return ((H - h0) ** 2).mean()


def total_objective(V, U, pt, cfg):
    """Full objective J = w_sep L_sep + w_cert L_cert + lambda_R R + lambda_H H_dir.

    ``pt`` is a PairTensors built from the table.  Returns (J, components).
    """
    h = geo.support_all(V, U)
    margins = pair_margins(h, pt.maskA, pt.maskB)
    L_sep, Delta = separation_loss_v(margins, pt.sigma, cfg.tau, cfg.gamma)
    L_cert = certificate_loss_v(h, pt, cfg.tau, cfg.gamma)
    R = geo.geometry_rate(V, cfg.delta_q)
    G = geo.graphics_regularity(V)
    # The directional-entropy term shapes the *cone* of separating directions,
    # so it uses a fixed, broad temperature tau_H rather than the annealed tau
    # (which becomes too sharp to meaningfully widen the distribution).
    tau_H = getattr(cfg, "tau_H", cfg.tau)
    L_dir = directional_entropy_loss_v(margins, pt.is_sep, tau_H, cfg.h0)

    # Viewpoint-robustness term: widen each separation's positive-margin cone by
    # rewarding the soft fraction of directions that already separate it. This
    # spreads the apartness over more separating directions (cf. the directional
    # distribution p_{A,B}), trading rate for robustness to viewing.
    lambda_C = getattr(cfg, "lambda_C", 0.0)
    if lambda_C > 0 and pt.is_sep.sum() > 0:
        cone = torch.sigmoid(margins[pt.is_sep] / getattr(cfg, "tau_C", 0.1)).mean(dim=1)
        L_cone = (1.0 - cone).mean()
    else:
        L_cone = margins.new_zeros(())

    J = (
        cfg.w_sep * L_sep
        + cfg.w_cert * L_cert
        + cfg.lambda_R * R
        + cfg.lambda_G * G
        + cfg.lambda_H * L_dir
        + lambda_C * L_cone
    )
    comps = {
        "L_sep": L_sep.item(),
        "L_cert": L_cert.item(),
        "R": R.item(),
        "G": G.item(),
        "L_dir": L_dir.item(),
        "L_cone": L_cone.item(),
        "J": J.item(),
    }
    return J, comps


==> anc/sir/reconstruct.py <==
"""Reconstruct a convex scene from a target apartness table.

Given only the apartness table (the source signal), optimise scene vertices so
that the soft directional separation channel reproduces it, subject to the
geometry-rate and directional-information terms.  After optimisation the exact
apartness table of the reconstructed scene is recomputed (in NumPy) and scored.
"""

from __future__ import annotations

from dataclasses import dataclass, replace

import numpy as np
import torch

from . import geometry as geo
from . import losses
from .separoid import (
    ApartnessTable,
    apartness_table,
    down_weight,
    up_weight,
)


@dataclass
class ReconConfig:
    L: int = 96
    tau: float = 0.08        # softmax temperature (annealed if tau_init set)
    tau_init: float = 0.25
    tau_final: float = 0.05
    tau_H: float = 0.30      # fixed temperature for directional-entropy shaping
    gamma: float = 0.30
    delta_q: float = 1.0
    h0: float = 2.2          # target directional entropy (nats)
    w_sep: float = 1.0
    w_cert: float = 0.0      # certificate weighting (0 = plain hinge)
    lambda_R: float = 0.0
    lambda_G: float = 0.02   # graphics-regularity (shape prior)
    lambda_H: float = 0.0
    lambda_C: float = 0.0    # viewpoint-robustness (separating-cone widening)
    tau_C: float = 0.10
    iters: int = 900
    lr: float = 0.08
    init_spread: float = 3.0
    radius: float = 0.6
    anneal: bool = True
    seed: int = 0
    device: str = "cpu"


def init_vertices(n, m, cfg, rng):
    centers = rng.uniform(-cfg.init_spread, cfg.init_spread, size=(n, 2))
    ang = np.linspace(0, 2 * np.pi, m, endpoint=False)
    base = cfg.radius * np.stack([np.cos(ang), np.sin(ang)], axis=1)
    V = centers[:, None, :] + base[None, :, :]
    V += rng.normal(0, 0.05, size=V.shape)
    return torch.tensor(V, dtype=torch.float32)


def reconstruct(table: ApartnessTable, n, m, cfg: ReconConfig):
    """Optimise a scene to realise ``table``.  Returns (V_np, history)."""
    torch.manual_seed(cfg.seed)
    rng = np.random.default_rng(cfg.seed)
    device = torch.device(cfg.device)
    V = init_vertices(n, m, cfg, rng).to(device).requires_grad_(True)
    U = geo.unit_directions(cfg.L, device=device)
    pt = losses.PairTensors(table, device=device)
    opt = torch.optim.Adam([V], lr=cfg.lr)

    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, cfg.iters, eta_min=cfg.lr * 0.1)
    history = []
    for it in range(cfg.iters):
        if cfg.anneal:
            frac = it / max(cfg.iters - 1, 1)
            cfg.tau = cfg.tau_init * (cfg.tau_final / cfg.tau_init) ** frac
        opt.zero_grad()
        J, comps = losses.total_objective(V, U, pt, cfg)
        J.backward()
        opt.step()
        sched.step()
        if it % 25 == 0 or it == cfg.iters - 1:
            history.append({"iter": it, **comps})
    return V.detach().cpu().numpy(), history


def reconstruct_best(table, n, m, cfg: ReconConfig, restarts: int = 3):
    """Multi-restart reconstruction; keep the run with lowest realisability loss.

    Selection uses only the training objective (separation + certificate hinge),
    so it never peeks at the held-out exact apartness score.
    """
    best = None
    base_seed = cfg.seed
    for r in range(restarts):
        c = replace(cfg, seed=base_seed * 100 + r + 1)
        V, hist = reconstruct(table, n, m, c)
        realiz = hist[-1]["L_sep"] + hist[-1]["L_cert"]
        if best is None or realiz < best[0]:
            best = (realiz, V, hist)
    return best[1], best[2]


# --------------------------------------------------------------------------- #
# Scoring                                                                      #
# --------------------------------------------------------------------------- #
def hamming_accuracy(target: ApartnessTable, recon: ApartnessTable):
    """Fraction of apartness bits correctly realised."""
    correct = 0
    for pair, s in target.bits.items():
        if recon.bits.get(pair) == s:
            correct += 1
    return correct / len(target.bits)


def certificate_distortion(target: ApartnessTable, recon: ApartnessTable):
    """Closure-aware distortion d_sep and its accuracy in [0,1]."""
    n = target.n
    d = 0.0
    total = 0.0
    for (A, B) in target.maximal_separations:
        w = down_weight(A, B)
        total += w
        if recon.bits.get((A, B)) != 1:
            d += w
    for (A, B) in target.minimal_radon:
        w = up_weight(A, B, n)
        total += w
        if recon.bits.get((A, B)) != 0:
            d += w
    acc = 1.0 - d / total if total > 0 else 1.0
    return d, acc, total


def score_scene(V_np, target: ApartnessTable):
    recon = apartness_table(np.asarray(V_np))
    acc = hamming_accuracy(target, recon)
    d_sep, cert_acc, total = certificate_distortion(target, recon)
    return {
        "hamming_acc": acc,
        "cert_distortion": d_sep,
        "cert_acc": cert_acc,
        "cert_total": total,
        "recon_table": recon,
    }


==> anc/sir/render.py <==
"""A differentiable support-function rasteriser for convex scenes.

Each site is approximated by the intersection of ``L`` supporting half-planes
(its support function sampled on ``L`` directions).  Sites are alpha-composited
in index order onto an RGB canvas with a fixed palette, then corrupted with
Gaussian sensor noise.  The result is the rendered observation ``Y`` that an
apartness decoder must read.

The renderer is intentionally lossy (occlusion, finite resolution, colour
collisions, noise) so that recovering the apartness table from ``Y`` is a
genuine, capacity-limited estimation problem rather than a lookup.
"""

from __future__ import annotations

import torch

from .geometry import unit_directions, support


PALETTE = torch.tensor(
    [
        [0.90, 0.30, 0.24],
        [0.20, 0.55, 0.85],
        [0.30, 0.70, 0.35],
        [0.95, 0.75, 0.20],
        [0.55, 0.35, 0.75],
        [0.85, 0.45, 0.70],
        [0.40, 0.75, 0.75],
        [0.60, 0.50, 0.30],
        [0.35, 0.35, 0.35],
        [0.80, 0.55, 0.40],
    ],
    dtype=torch.float32,
)


def pixel_grid(res: int, extent: float, device=None):
    """Return (res*res, 2) pixel centre coordinates over [-extent, extent]^2."""
    xs = torch.linspace(-extent, extent, res, device=device)
    ys = torch.linspace(-extent, extent, res, device=device)
    gy, gx = torch.meshgrid(ys, xs, indexing="ij")
    return torch.stack([gx.reshape(-1), gy.reshape(-1)], dim=1)


def soft_occupancy(V, grid, U, beta):
    """Soft inside-indicator of every site at every pixel.

    A point x is inside conv(C_e) iff <u,x> <= h_e(u) for all directions u.
    occ_e(x) = sigmoid(beta * softmin_u (h_e(u) - <u,x>)).
    Returns (n, P) in [0,1].
    """
    h = support(V, U)                       # (n, L)
    dots = torch.einsum("pk,lk->pl", grid, U)  # (P, L)
    slack = h.unsqueeze(1) - dots.unsqueeze(0)  # (n, P, L)
    # softmin over directions
    smin = -torch.logsumexp(-slack * beta, dim=2) / beta  # (n, P)
    return torch.sigmoid(beta * smin)


def render(
    V,
    res=48,
    extent=4.2,
    L=64,
    beta=25.0,
    noise=0.04,
    palette=None,
    generator=None,
):
    """Render a scene to an RGB image tensor of shape (3, res, res)."""
    device = V.device
    if palette is None:
        palette = PALETTE.to(device)
    U = unit_directions(L, device=device, dtype=V.dtype)
    grid = pixel_grid(res, extent, device=device)
    occ = soft_occupancy(V, grid, U, beta)  # (n, P)
    n = V.shape[0]
    P = grid.shape[0]
    img = torch.ones(P, 3, device=device) * 0.97  # near-white background
    # Painter's algorithm: later sites occlude earlier ones.
    for e in range(n):
        a = occ[e].unsqueeze(1)            # (P,1)
        col = palette[e % palette.shape[0]].unsqueeze(0)  # (1,3)
        img = a * col + (1 - a) * img
    img = img.transpose(0, 1).reshape(3, res, res)
    if noise > 0:
        eps = torch.randn(img.shape, device=device, generator=generator) * noise
        img = (img + eps).clamp(0.0, 1.0)
    return img


def render_many(
    scenes,
    res=48,
    extent=4.2,
    L=64,
    beta=25.0,
    noise=0.04,
    palette=None,
    chunk=128,
    generator=None,
):
    """Batched render of a (B, n, m, 2) tensor -> (B, 3, res, res).

    Processes scenes in chunks to bound memory.
    """
    device = scenes.device
    if palette is None:
        palette = PALETTE.to(device)
    U = unit_directions(L, device=device, dtype=scenes.dtype)
    grid = pixel_grid(res, extent, device=device)            # (P,2)
    dots = torch.einsum("pk,lk->pl", grid, U)                # (P,L)
    B, n, m, _ = scenes.shape
    P = grid.shape[0]
    out = torch.empty(B, 3, res, res, device=device, dtype=scenes.dtype)
    for i in range(0, B, chunk):
        V = scenes[i:i + chunk]                              # (b,n,m,2)
        b = V.shape[0]
        h = torch.einsum("bemk,lk->beml", V, U).max(dim=2).values  # (b,n,L)
        slack = h.unsqueeze(2) - dots.view(1, 1, P, L)       # (b,n,P,L)
        smin = -torch.logsumexp(-slack * beta, dim=3) / beta  # (b,n,P)
        occ = torch.sigmoid(beta * smin)                     # (b,n,P)
        img = torch.ones(b, P, 3, device=device, dtype=scenes.dtype) * 0.97
        for e in range(n):
            a = occ[:, e].unsqueeze(2)                       # (b,P,1)
            col = palette[e % palette.shape[0]].view(1, 1, 3)
            img = a * col + (1 - a) * img
        img = img.transpose(1, 2).reshape(b, 3, res, res)
        if noise > 0:
            eps = torch.randn(img.shape, device=device, generator=generator) * noise
            img = (img + eps).clamp(0.0, 1.0)
        out[i:i + b] = img
    return out


==> anc/sir/separoid.py <==
"""Finite apartness structures (separoids) over convex scenes.

A scene is a finite family of convex bodies ``C_1, ..., C_n`` in ``R^d``, each
given as the convex hull of ``m`` generating vertices.  For two disjoint
non-empty subsets ``A, B`` of the site set ``E = {0, ..., n-1}`` the *apartness
bit* is

    sigma_{A,B} = 1   iff   conv(U_{a in A} C_a)  cap  conv(U_{b in B} C_b) = 0.

The collection ``{sigma_{A,B}}`` is the apartness table of the scene.  This
module computes the exact table from a realised scene and extracts its
*certificate skeleton*: the maximal separations and the minimal Radon
partitions, which together determine the table by upward / downward closure.

Everything here is plain NumPy/SciPy so that the ground-truth structure is
independent of the differentiable machinery used for reconstruction.
"""

from __future__ import annotations

from dataclasses import dataclass, field
from itertools import product

import numpy as np
from scipy.optimize import linprog


# --------------------------------------------------------------------------- #
# Disjoint pairs                                                              #
# --------------------------------------------------------------------------- #
def disjoint_pairs(n: int):
    """Yield every unordered disjoint pair (A, B) of non-empty site subsets.

    Each site is assigned to A, B or neither.  We canonicalise the unordered
    pair by requiring ``min(A) < min(B)`` so that (A, B) and (B, A) appear
    once.  Returns tuples of frozensets.
    """
    for assign in product((0, 1, 2), repeat=n):
        A = frozenset(i for i, a in enumerate(assign) if a == 0)
        B = frozenset(i for i, a in enumerate(assign) if a == 1)
        if not A or not B:
            continue
        if min(A) < min(B):
            yield (A, B)


# --------------------------------------------------------------------------- #
# Convex-hull intersection via linear-programming feasibility                  #
# --------------------------------------------------------------------------- #
def hulls_intersect(P: np.ndarray, Q: np.ndarray, tol: float = 1e-7) -> bool:
    """Return True iff conv(P) and conv(Q) intersect.

    Feasibility of  sum a_i P_i = sum b_j Q_j ,  a, b >= 0 ,  sum a = sum b = 1.
    """
    P = np.asarray(P, dtype=float)
    Q = np.asarray(Q, dtype=float)
    npn, d = P.shape
    nq = Q.shape[0]
    nvar = npn + nq
    A_eq = np.zeros((d + 2, nvar))
    A_eq[:d, :npn] = P.T
    A_eq[:d, npn:] = -Q.T
    A_eq[d, :npn] = 1.0
    A_eq[d + 1, npn:] = 1.0
    b_eq = np.zeros(d + 2)
    b_eq[d] = 1.0
    b_eq[d + 1] = 1.0
    res = linprog(
        c=np.zeros(nvar),
        A_eq=A_eq,
        b_eq=b_eq,
        bounds=[(0.0, None)] * nvar,
        method="highs",
    )
    return bool(res.success)


def _points(scene: np.ndarray, subset: frozenset) -> np.ndarray:
    """Stack the generating vertices of all sites in ``subset``."""
    return np.concatenate([scene[i] for i in sorted(subset)], axis=0)


# --------------------------------------------------------------------------- #
# Apartness table                                                             #
# --------------------------------------------------------------------------- #
@dataclass
class ApartnessTable:
    n: int
    bits: dict  # (A, B) -> 0/1, A,B frozensets, min(A)<min(B)
    maximal_separations: list = field(default_factory=list)
    minimal_radon: list = field(default_factory=list)

    @property
    def pairs(self):
        return list(self.bits.keys())

    def __len__(self):
        return len(self.bits)

    def vector(self):
        """Apartness bits as a fixed-order NumPy vector (sorted by pair)."""
        order = sorted(self.bits.keys(), key=_pair_key)
        return np.array([self.bits[p] for p in order], dtype=np.int8), order


def _pair_key(pair):
    A, B = pair
    return (tuple(sorted(A)), tuple(sorted(B)))


def apartness_table(scene: np.ndarray) -> ApartnessTable:
    """Compute the exact apartness table and certificate skeleton of a scene.

    ``scene`` has shape (n, m, d).
    """
    n = scene.shape[0]
    bits = {}
    for A, B in disjoint_pairs(n):
        sep = not hulls_intersect(_points(scene, A), _points(scene, B))
        bits[(A, B)] = 1 if sep else 0
    table = ApartnessTable(n=n, bits=bits)
    table.maximal_separations = _maximal_separations(table)
    table.minimal_radon = _minimal_radon(table)
    return table


def _bit(table, A, B):
    """Look up sigma_{A,B} respecting the canonical ordering."""
    A, B = frozenset(A), frozenset(B)
    if A & B or not A or not B:
        return None
    if min(A) < min(B):
        return table.bits.get((A, B))
    return table.bits.get((B, A))


def _maximal_separations(table: ApartnessTable):
    """Separations with no single-element extension that stays a separation."""
    n = table.n
    out = []
    for (A, B), s in table.bits.items():
        if s != 1:
            continue
        free = set(range(n)) - A - B
        maximal = True
        for x in free:
            if _bit(table, A | {x}, B) == 1 or _bit(table, A, B | {x}) == 1:
                maximal = False
                break
        if maximal:
            out.append((A, B))
    return out


def _minimal_radon(table: ApartnessTable):
    """Radon partitions (sigma=0) minimal under single-element removal."""
    out = []
    for (A, B), s in table.bits.items():
        if s != 0:
            continue
        minimal = True
        for x in A:
            if len(A) > 1 and _bit(table, A - {x}, B) == 0:
                minimal = False
                break
        if minimal:
            for x in B:
                if len(B) > 1 and _bit(table, A, B - {x}) == 0:
                    minimal = False
                    break
        if minimal:
            out.append((A, B))
    return out


# --------------------------------------------------------------------------- #
# Certificate weights (logical-consequence importance)                         #
# --------------------------------------------------------------------------- #
def down_weight(A, B) -> int:
    """|Down(A,B)|: number of non-empty sub-pairs implied by separation."""
    return (2 ** len(A) - 1) * (2 ** len(B) - 1)


def up_weight(A, B, n) -> int:
    """|Up(A,B)|: number of extensions a Radon crossing forces to also cross."""
    free = n - len(A) - len(B)
    return 3 ** free


# --------------------------------------------------------------------------- #
# Random scene generation                                                     #
# --------------------------------------------------------------------------- #
def random_convex_polygon(center, radius, m, rng):
    """A random convex polygon: m points on a jittered circle, hull-ordered."""
    angles = np.sort(rng.uniform(0, 2 * np.pi, size=m))
    radii = radius * rng.uniform(0.6, 1.0, size=m)
    pts = np.stack(
        [center[0] + radii * np.cos(angles), center[1] + radii * np.sin(angles)],
        axis=1,
    )
    return pts


def random_scene(n, m, rng, d=2, spread=3.0, radius=0.6):
    """A random planar scene of ``n`` convex polygons with ``m`` vertices each."""
    assert d == 2
    centers = rng.uniform(-spread, spread, size=(n, 2))
    scene = np.stack(
        [random_convex_polygon(centers[i], radius, m, rng) for i in range(n)],
        axis=0,
    )
    return scene


def informative_scene(n, m, rng, min_sep_frac=0.25, max_sep_frac=0.85, tries=200):
    """Sample scenes until the apartness table is non-trivial.

    We reject tables that are all-separated or all-crossing so that the
    reconstruction problem actually carries information.
    """
    best = None
    for _ in range(tries):
        scene = random_scene(n, m, rng)
        table = apartness_table(scene)
        vec, _ = table.vector()
        frac = vec.mean()
        if min_sep_frac <= frac <= max_sep_frac:
            return scene, table
        if best is None or abs(frac - 0.5) < abs(best[2] - 0.5):
            best = (scene, table, frac)
    return best[0], best[1]

